Lasso, knockoff and Gaussian covariates: a comparison

Given data $\mathbf{y}$ and $k$ covariates $\mathbf{x}_j$ one problem in linear regression is to decide which if any of the covariates to include when regressing the dependent variable $\mathbf{y}$ on the covariates $\mathbf{x}_j$. In this paper three such methods, lasso, knockoff and Gaussian covariates are compared using simulations and real data. The Gaussian covariate method is based on exact probabilities which are valid for all $\mathbf{y}$ and $\mathbf{x}_j$ making it model free. Moreover the probabilities agree with those based on the F-distribution for the standard linear model with i.i.d. Gaussian errors. It is conceptually, mathematically and algorithmically very simple, it is very fast and makes no use of simulations. It outperforms lasso and knockoff in all respects by a considerable margin.

==> anc/comp.R <==
#
#
#
fl1stack<-function(stackloss,nsim){
	set.seed(1234)
	stackloss<-as.matrix(stackloss)
	tmp<-fstepwise(stackloss[,4],stackloss[,1:3],1,3)[[1]]
	pvall2<-tmp[3,2]
	b<-rq(stackloss[,4]~I(stackloss[,1:3]))
	ss<-sum(abs(b$res))
	res<-double(nsim)
	
	for(isim in 1:nsim){
		tmpx<-rnorm(21)	
		b<-rq(stackloss[,4]~I(stackloss[,1:2])+I(tmpx))
		res[isim]<-sum(abs(b$res))
	}
	res<-sort(res)
	pvall1<-(1:nsim)[res<ss]
	pvall1<-length(pvall1)/nsim
	print(c(pvall1,pvall2))
}
#
#
#
#
ftut<-function(it,n,p,k,amplitude,fdr,alpha,nsim,kmax=80){
	set.seed(1234)
	nfp0<-0
	nfn0<-0
	nfp1<-0
	nfn1<-0
	nfp2<-0
	nfn2<-0
	nfp3<-0
	nfn3<-0
	nfp4<-0
	nfn4<-0
	av0t<-0
	av1t<-0
	av2t<-0
	av3t<-0
	av4t<-0
	tt1<-proc.time()
	for(isim in 1:nsim){
		if(it==1){tmp1<-tut1(n,p,k,amplitude,fdr=fdr)}
		else{tmp1<-tut2(n,p,k,amplitude,fdr=fdr)}
		y<-tmp1[[1]]
		n<-length(y)
		x<-tmp1[[2]]
		nonzero<-tmp1[[3]]
		beta<-double(p)
#
#		Lasso
#
		beta[nonzero]<-1
		t1<-proc.time()
		if(it==1){tmp<-cv.glmnet(x,y)}
		else{tmp<-cv.glmnet(x,y,family="binomial")}
		t2<-proc.time()
		tmpi<-(1:p)[abs(coef(tmp)[2:(p+1),1])>0]
		nfp<-sum(beta[tmpi]==0)
		nfn<-k-length(tmpi)+nfp
		av0t<-av0t+t2[[1]]-t1[[1]]
		nfp0<-nfp0+nfp
		nfn0<-nfn0+nfn
#	}
#
#		Gaussian nu=1
#
		t1<-proc.time()
		tmp<-fstepwise(y,x,alpha=alpha,kmax=kmax)[[1]]
		t2<-proc.time()
		av1t<-av1t+t2[[1]]-t1[[1]]
		ll<-length(tmp[,1])
		if(tmp[1,1]>0){
			ll<-length(tmp[,1])
			ss<-sum(beta[tmp[,2]]==0)
			nfp<-ss
			nfn<-k-ll+ss
		}	
		else{nfp<-0
			nfn<-k
		}
		nfp1<-nfp1+nfp
		nfn1<-nfn1+nfn
#
#		Gaussian nu=20
#
		t1<-proc.time()
		tmp<-fstepwise(y,x,alpha,kmax=kmax,nu=5)[[1]]
		t2<-proc.time()
		av2t<-av2t+t2[[1]]-t1[[1]]
		ll<-length(tmp[,1])
		if(tmp[1,1]>0){
			ll<-length(tmp[,1])
			ss<-sum(beta[tmp[,1]]==0)
			nfp<-ss
			nfn<-k-ll+nfp
		}
		else{nfp<-0
			nfn<-k
		}
		nfp2<-nfp2+nfp
		nfn2<-nfn2+nfn
#
#		Gaussian nu=10
#
		t1<-proc.time()
		tmp<-fstepwise(y,x,alpha,kmax=kmax,nu=10)[[1]]
		t2<-proc.time()
		av3t<-av3t+t2[[1]]-t1[[1]]
		ll<-length(tmp[,1])
		if(tmp[1,1]>0){
			ss<-sum(beta[tmp[,1]]==0)
			nfp<-ss
			nfn<-k-ll+nfp
		}
		else{nfp<-0
			nfn<-k
		}
		nfp3<-nfp3+nfp
		nfn3<-nfn3+nfn
#
#		Knockoff
#
		av4t<-av4t+tmp1[[5]]
		ll<-length(tmp1[[4]])
		if(ll>0){
			ss<-sum(beta[tmp1[[4]]]==0)
			nfp<-ss
			nfn<-k-ll+nfp
		}
		else{nfp<-0
			nfn<-k
		}
		nfp4<-nfp4+nfp
		nfn4<-nfn4+nfn
#		print(c(nfp0/isim,nfn0/isim,av0t/isim),dig=3)
#		print(c(nfp1/isim,nfn1/isim,av1t/isim),dig=3)
#		print(c(nfp2/isim,nfn2/isim,av2t/isim),dig=3)
#		print(c(nfp3/isim,nfn3/isim,av3t/isim),dig=3)
#		print(c(nfp4/isim,nfn4/isim,av4t/isim),dig=3)

	}
	print("stop")
	readline()
	tt2<-proc.time()
	print(tt2-tt1)
		print(c(nfp0/nsim,nfn0/nsim,av0t/nsim),dig=3)
		print(c(nfp1/nsim,nfn1/nsim,av1t/nsim),dig=3)
		print(c(nfp2/nsim,nfn2/nsim,av2t/nsim),dig=3)
		print(c(nfp3/nsim,nfn3/nsim,av3t/nsim),dig=3)
		print(c(nfp4/nsim,nfn4/nsim,av4t/nsim),dig=3)
}
#
#
#
#		
tut1<-function(n,p,k,amplitude,fdr=0.1){      
#set.seed(1234)
# Problem parameters
#	n = 1000          # number of observations
#	p = 1000          # number of variables
#	k = 60            # number of variables with nonzero coefficients
#	amplitude = 4.5   # signal amplitude (for noise level = 1)

# Generate the variables from a multivariate normal distribution
	mu = rep(0,p)          
	rho = 0.25
	Sigma = toeplitz(rho^(0:(p-1)))
	X = matrix(rnorm(n*p),n) %*% chol(Sigma)
# Generate the response from a linear model
	nonzero = sample(p, k)
	beta = amplitude * (1:p %in% nonzero) / sqrt(n)
	y.sample = function(X) X %*% beta + rnorm(n)
	y = y.sample(X)
	t1<-proc.time()
	result = knockoff.filter(X, y,fdr=fdr)
	t2<-proc.time()
	ti<-t2[[1]]-t1[[1]]
	list(y,X,nonzero,result$selected,ti)
}
#
tut2<-function(n,p,k,amplitude,fdr=0.2){
#set.seed(1234)
#	set.seed(11051944)		
#	n<-1000         # number of observations
#	p<-1000         # number of variables
#	k<-60           # number of variables with nonzero coefficients
#	amplitude<-7.5  # signal amplitude (for noise level = 1)
	# Generate the variables from a multivariate normal distribution
	mu = rep(0,p)
	rho = 0.10
	Sigma = toeplitz(rho^(0:(p-1)))
	X = matrix(rnorm(n*p),n) %*% chol(Sigma)
	# Generate the response from a logistic model and encode it as a factor.
	nonzero = sample(p, k)
	beta = amplitude * (1:p %in% nonzero) / sqrt(n)##  
	invlogit = function(x) exp(x) / (1+exp(x))
	y.sample = function(x) rbinom(n, prob=invlogit(x %*% beta),size=1)
  	y = y.sample(X)
#	t1<-proc.time()
#	X_k = create.gaussian(X, mu, Sigma)
#	W = stat.glmnet_coefdiff(X, X_k, y, nfolds=10, family="binomial")
#	thres = knockoff.threshold(W, fdr=fdr, offset=1)
#	selected = which(W >= thres)
#	result = knockoff.filter(X, y,fdr=fdr)
#	selected<-result$selected
	selected<-0
	ti<-0
#	t2<-proc.time()
#	ti<-t2[[1]]-t1[[1]]
	list(y,X,nonzero,selected,ti)
}
#
#
#
#
fvarch<-function(y,x,kk=5,kn=TRUE,binomial=TRUE){
		print("one")
		set.seed(11051944)
		k<-length(x[1,])
		print("lasso start")
		t1<-proc.time()	
		for(i in 1:kk){
			t1<-proc.time()
			if(binomial){
				tmp<-cv.glmnet(x,y,family="binomial")
			}
			else{tmp<-cv.glmnet(x,y,)}
			tmpi<-(2:(k+1))[abs(coef(tmp)[2:(k+1)])>0]
			t2<-proc.time()
			print(t2-t1)
			tmpi<-tmpi-1
			print(length(tmpi))
			print(tmpi)
#			plot(tmp)
#			readline()
			if(i==1){
				lavar<-tmpi
			}
			else{
				lavar<-c(lavar,tmpi)
			}
		}
		lavar<-sort(lavar)
		llav<-length(lavar)
		lavam<-lavar[llav]
		if(llav>1){
		 	lavari<-(1:(llav-1))[diff(lavar)>0]
			lavar<-lavar[lavari]
			lavar<-c(lavar,lavam)
		}
		llav<-length(lavar)
		t2<-proc.time()
		print(t2-t1)
		print(lavar)
		print("lasso end")
#
		set.seed(1234)
		knvar<-0
		if(kn){
			set.seed(1234)
			print("knockoff start")
			knvar<-0
			t1<-proc.time()	
			fdr<-0.9
			set.seed(11051944)
			if(binomial){X_k=create.second_order(x)}
			for(i in 1:kk){	
				if(binomial){W = stat.glmnet_coefdiff(x, X_k, y, nfolds=10, family="binomial")
					thres = knockoff.threshold(W, fdr=fdr, offset=1)
					selected = which(W >= thres)
				}
				else{
					result=knockoff.filter(x,y,fdr=0.5)
					selected=result$selected
				}
				print(length(selected))
				print(selected)
				if(length(selected)>0){knvar<-c(knvar,selected)}
			}
			knvar<-sort(knvar)
			llav<-length(knvar)
			knvam<-knvar[llav]
			knvar<-knvar[2:llav]
			llav<-length(knvar)
			if(llav>1){
		 		knvari<-(1:(llav-1))[diff(knvar)>0]
				knvar<-knvar[knvari]
				knvar<-c(knvar,knvam)
			}
			llav<-length(knvar)
			print(knvar)
			t2<-proc.time()
			print(t2-t1)
			print("knockoff end")
		}
#
		list(lavar,knvar)
}
#
#
#		
#
#
#
#
tut1x<-function(n,p){      
	set.seed(1234)
	rho = 0.25
	Sigma=double(n^2)
	dim(Sigma)=c(n,n)
	diag(Sigma)=diag(Sigma)+1
	for(i in 1:(n-1)){
		Sigma[i,i+1]<-rho
		Sigma[i+1,i]<-rho
	}
	X = matrix(rnorm(n*p),n) %*% chol(Sigma)
	list(X)
}
#
#
#
#
gralss<-function(x){
	set.seed(1234)
	k<-length(x[1,])
	ed<-0
	edge<-double(2)
	dim(edge)<-c(1,2)
	ne<-0
	tims<-0
	ls<-0
	for(j in 1:(k-1)){
		tt1<-proc.time()[[1]]
		y<-x[,j]
		ind<-(1:k)[abs((1:k)-j)>0]
		xx<-x[,ind]
		tmp<-cv.glmnet(xx,y)
		tt2<-proc.time()[[1]]
		tims<-tims+tt2-tt1
#		print(tims)
		tmpi<-(1:(k-1))[abs(coef(tmp)[2:k])>0]
		ll<-length(tmpi)
		if(ll>0){
			for(i in 1:ll){
				if(tmpi[i]<j){
					edge<-rbind(edge,c(tmpi[i],j))
				}
				else{
					edge<-rbind(edge,c(j,tmpi[i]+1))
				}
			}

		}
	}
	ned<-length(edge[,1])
	edge<-edge[2:ned,]
	ne<-ned-1
	kmax<-100
	tmp<-.Fortran(
		"edge",
		as.integer(edge),
		as.integer(ne),
		as.integer(kmax),
		integer(kmax),
		integer(1)
	)
	edge<-tmp[[1]]
	dim(edge)<-c(ne,2)
	ned<-tmp[[5]]
	edge<-edge[1:ned,]
	print(tims)
	list(ned,edge)
}
#
#
#
#
#
frgraph<-function(n=600,k=1000,alpha=0.05,nu=1,nsim=1,st=TRUE,lasso=FALSE){
	set.seed(11051944)
	nds<-runif(2*k)
	dim(nds)<-c(k,2)
	ced<-double(2)
#	plot(nds[,1],nds[,2],pch=".")
	cnct<-double(4*k)
	dim(cnct)<-c(k,4)
	sigi<-double(k^2)
	dim(sigi)<-c(k,k)
	nei<-double(k)
	indp<-integer(k*2)
	dim(indp)<-c(k,2)
	ne<-0
	nei<-double(k)
	nej<-nei
	cr<-double(k)	
	for(i in 1:(k-1)){
		for(j in (i+1):k){
			if((nei[i]<4)&(nej[j]<4)){
		 		ed<-sqrt((nds[i,1]-nds[j,1])^2+(nds[i,2]-nds[j,2])^2)
				pr<-dnorm(23*ed)
				pb<-rbinom(1,1,pr)
				if(pb==1){
#					lines(nds[c(i,j),1],nds[c(i,j),2])
					sigi[i,j]<-0.245
					sigi[j,i]<-0.245
					ne<-ne+1
					nei[i]<-nei[i]+1
					nej[j]<-nej[j]+1
				}
			}
		}
	}
	for(i in 1:k){
		sigi[i,i]<-1
	}
	nsig<-(sum(sigi)-k)/(2*0.245)
	ssvd<-svd(sigi)
	dd<-ssvd$d
	su<-ssvd$u
	s12<-su%*%diag(1/sqrt(dd))
	s12<-s12%*%t(su)
	ind<-(1:k)[sigi[1:k,1]>0]
	fp<-0
	fn<-0
	print(ne)
	t1<-proc.time()
	for(isim in 1:nsim){
		z<-rnorm(n*k)
		dim(z)<-c(n,k)
		z<-z%*%s12
		if(st){tmp<-fgraphst(z,alpha,kmax=10,nu=nu,time=FALSE)
		}
		if(lasso){tmp<-gralss(z)
		}
		np<-sum(sigi[tmp[[2]]]==0.245)
		fp<-sum(abs(sigi[tmp[[2]]]-0.245)>0)
		fn<-ne-(tmp[[1]]-fp)
		print(c(tmp[[1]],fp,fn))
	}
	t2<-proc.time()
	print(t2-t1)
}
#
#
#
#
#
fcross<-function(y,x,nsim){
	n<-length(y)
	if(length(x)==n){
		dim(x)<-c(n,1)
	}
	k<-length(x[1,])
	ind<-integer(10*n)
	dim(ind)<-c(10,n)
	ss<-0
	for(isim in 1:nsim){
	for(i in 1:10){
		rnk<-rank(runif(n),ties.method="first")
		ind[i,]<-rnk
#		plot(ind[i,])
#		readline()
	}
	nn<-c(1,(6*(1:9)+1),62)
	for(ii in 1:10){
		yyy<-y[ind[ii,nn[ii]:nn[ii+1]]]
		if(k==1){xxx<-x[ind[ii,nn[ii]:nn[ii+1]],1]
			lx<-length(xxx)
			dim(xxx)<-c(lx,1)
			xx<-x[1,1]
		}
		else{xxx<-x[ind[ii,nn[ii]:nn[ii+1]],]
			xx<-x[1,]
		}
		yy<-y[1]
		for(i in 1:n){
			if(i<nn[ii]){
				xx<-rbind(xx,x[i,])
				yy<-rbind(yy,y[i])
			}
			if(i>nn[ii+1]){
				xx<-rbind(xx,x[i,])
				yy<-rbind(yy,y[i])
			}
		}
		ly<-length(yy)
		yy<-yy[2:ly]
		xx<-xx[2:ly,]
#		plot(ind[ii,])
#		print(ii)
#		readline()
#		plot(yy)
		b<-glm(yy~xx,family="binomial")
#		print(b$coef)
#		print(sum(abs(yy-round(b$fit))))
#		print(summary(b))
		ly<-length(yyy)
#		plot(yyy)
		for(i in 1:ly){
			pp<-0
			for(j in 1:k){
				pp<-pp+xxx[i,j]*b$coef[j+1]
			}
			pp<-pp+b$coef[1]
			if(pp>10){p<-1}
			else{
				p<-exp(pp)/(1+exp(pp))
			}
#			ss<-ss+yyy[i]*pp-log(1+exp(pp))
			ss<-ss+abs(yyy[i]-round(p))
		}
#		print(c(ii,ss))
#		readline()
	}
	}
	print(ss/(10*nsim))
}			
#
#
#
ffp<-function(n,k,nu){
	y<-double(n)
	y[1]<-1
	x<-rnorm(n*k)
	dim(x)<-c(n,k)
	rss<-10^10
	res<-double(k)
	for(j in 1:k){
		b<-lm(y~x[,j])
		if(sum(b$res^2)<rss){rss<-sum(b$res^2)
			is<-j
		}
	}
#	print(c(is,rss))
	ind<-is
	r1<-double(nu)
	for(nn in 1:nu){
		rrss<-10^10
		res<-double(k)
		for(j in 1:k){
			if(min(abs(j-ind))>0){
				b<-lm(y~x[,c(ind,j)])
				ss<-sum(b$res^2)
#				print(c(ss,rss))
				if(ss<rrss){rrss<-ss
					is<-j
				}
				res[j]<-pbeta(1-ss/rss,0.5,(n-2-nn)/2)
#				print(c(j,res[j]))
#				readline()
			}
		}
		plot(sort(res),(1:k)/k,t="l")
		r1[nn]<-max(res)
		ind<-c(ind,is)
#		print(c(rss,rrss,ind))
		rss<-rrss
		readline()
	}
	plot(r1)
	readline()
	plot(1-pbeta(r1,k-1,1),ylim=c(0,1))
}
#
#
#
frep<-function(set,k,p){
	n<-length(set[,1])
	vs<-double(k)
	tmpi<-(1:n)[set[,4]<p]
	print(length(tmpi))
	for(i in tmpi){
		dd<-decode(set[i,1],k)
		vs<-vs+dd
	}
	print(vs)
}
#
#
#
fleep<-function(n,beta,rho,nsim){
	x1<-rnorm(n)
	rho<-rho/sqrt((1-rho^2))
	x2<-rho*x1+rnorm(n)
	x2<-x2/sd(x2)
	print(cor(x1,x2))
	x<-cbind(x1,x2)
	res1<-double(nsim)
	res2<-res1
	res3<-res1
	res4<-res1
	ic<-0
	icp<-0
	for(isim in 1:nsim){
		y<-x1+beta*x2+rnorm(n)
		tmp<-flmmdch(y,x)
#		print(tmp[[3]])
		tmp<-fstepwise(y,x,1,2)[[1]]
#		print(tmp)
		b<-lm(y~x)
#		print(summary(b))
		tsta<-as.double(sqrt(n)*abs(b$coef[3]))
		tstb<-tsta/sqrt(log(n))
		res1[isim]<-tsta
		res2[isim]<-tstb
		res3[isim]<-tmp[2,2]
		if(res3[isim]>0.05){icp<-icp+1}
		if(tstb>1){ic<-ic+1}
	}
	plot(res2,res3)
	print(c(ic/nsim,icp/nsim))
}
#
#
#
fequiv<-function(y,x,j,sdj,alpha,nsim){
	n<-length(y)
	k<-length(x[1,])
	b<-lm(y~x)
	ssls<-sum(b$res^2)
#	print(ssls)
#	resj<-b$res-qt((1+alpha)/2,(n-k))*sdj*(x[,j]-mean(x[,j]))
	nrmxj=sqrt(sum((x[,j]-mean(x[,j]))^2))
	qb<-qbeta(alpha,0.5,(n-1)/2)
	resj<-b$res-(x[,j]-mean(x[,j]))*sqrt(ssls*qb/(1-qb))/nrmxj
#	resj<-b$res-sqrt(ssls*qb/(1-qb))
	ssj<-sum(resj^2)
	print(c(ssls,ssj,1-ssls/ssj))
	b<-lm(resj~x[,j])
#	print(sum(b$res^2))
#	print(1-ssls/ssj)
	ic<-0
	res<-double(nsim)
	for(isim in 1:nsim){
		b<-lm(resj~I(rnorm(n)))
		if(sum(b$res^2)<ssls){ic<-ic+1}
#		print(c(sum(b$res^2),ssj,1-sum(b$res^2)/ssj,ic))
		res[isim]<-pbeta(1-sum(b$res^2)/ssj,0.5,(n-1)/2)
	}
	print(c((1+alpha)/2,1-ic/nsim,pbeta(1-ssls/ssj,0.5,(n-2)/2)))
	plot(sort(res))
}
#
#
#
#		
#
fpval<-function(y,x,ind,alpha,alpha1,k1=TRUE,k2=TRUE,k3=TRUE,misclass=TRUE,binomial=TRUE,verb=FALSE){
	li<-length(ind)
	n<-length(y)
	k<-length(x[1,])
	pv<-double(6*li)
	dim(pv)<-c(li,6)
	if(misclass){
		pv<-double(7*li)
		dim(pv)<-c(li,7)
	}
	pv[,1]<-ind
	pv[,2]<-1
	ic<-0
	ss0<-sum((y-mean(y))^2)
	for(i1 in 1:li){
		b<-lm(y~x[,ind[i1]])
		ss1<-sum(b$res^2)
		pval1<-pbeta(1-ss1/ss0,0.5,(n-2)/2)
		pval1<-1-pbeta(pval1,k,1)
		if(pval1<alpha1){
			if(misclass){
				if(binomial){
					b<-glm(y~x[,c(ind[i1])],family="binomial")
					nmc<-sum(abs(y-round(b$fit)))
				}
				else{
					b<-lm(y~x[,c(ind[i1])])
					nmc<-sum(abs(round(b$res)))
				}
			}
			if(misclass){pv[i1,7]<-nmc}
			ic<-ic+1
			if(verb){print(c(ind[i1],ss1,nmc,pval1))}
			pv[i1,2]<-pval1
			pv[i1,6]<-ss1
		}
	}
	if(k1){
		ic<-0
		for(i1 in 1:li){
			tmp<-fstepwise(y,x,alpha1,1,kinc=ind[i1])
			if(tmp[[1]][1,1]>0){
				i2<-tmp[[1]][1,1]
				b12<-lm(y~x[,c(ind[i1],i2)])
				ss12<-sum(b12$res^2)
				b1<-lm(y~x[,ind[i1]])
				ss1<-sum(b1$res^2)
				b2<-lm(y~x[,i2])
				ss2<-sum(b2$res^2)
				pval1<-pbeta(1-ss12/ss2,0.5,(n-3)/2)
				pval1<-1-pbeta(pval1,k-1,1)
				pval2<-pbeta(1-ss12/ss1,0.5,(n-3)/2)
				pval2<-1-pbeta(pval2,k-1,1)
				pval<-max(pval1,pval2)
				if(pval<alpha1){ic<-ic+1
					if(misclass){
						if(binomial){
							b<-glm(y~x[,c(ind[i1],i2)],family="binomial")
							nmc<-sum(abs(y-round(b$fit)))
						}
						else{
							b<-lm(y~x[,c(ind[i1],i2)])
							nmc<-sum(abs(round(b$res)))
						}
					}
					if(verb){print(c(ind[i1],i2,ss12,nmc,pval),dig=4)}
					if(pval1<pv[i1,2]){
						pv[i1,2]<-pval1
						if(min(abs(ind-i2))==0){pv[i1,3]<-i2}
						else{pv[i1,3]<--i2}
						pv[i1,6]<-ss12
						if(misclass){
							pv[i1,7]<-nmc
						}
					}
				}	
			}	
		}
	}
	if(k2){
		ic<-0
		for(i1 in 1:(li-1)){
			for(i2 in (i1+1):li){
				tmp<-fstepwise(y,x,alpha1,1,kinc=c(ind[i1],ind[i2]))
				if(tmp[[1]][1,1]>0){
					i3<-tmp[[1]][1,1]
					b123<-lm(y~x[,c(ind[i1],ind[i2],i3)])
					ss123<-sum(b123$res^2)
					b12<-lm(y~x[,c(ind[i1],ind[i2])])
					ss12<-sum(b12$res^2)
					b13<-lm(y~x[,c(ind[i1],i3)])
					ss13<-sum(b13$res^2)
					b23<-lm(y~x[,c(ind[i2],i3)])
					ss23<-sum(b23$res^2)
					pval1<-pbeta(1-ss123/ss23,0.5,(n-4)/2)
					pval1<-1-pbeta(pval1,k-2,1)
					pval2<-pbeta(1-ss123/ss13,0.5,(n-4)/2)
					pval2<-1-pbeta(pval2,k-2,1)
					pval3<-pbeta(1-ss123/ss12,0.5,(n-4)/2)
					pval3<-1-pbeta(pval3,k-2,1)
					pval<-max(pval1,pval2,pval3)
					if(pval<alpha1){ic<-ic+1
						if(misclass){
							if(binomial){
								b<-glm(y~x[,c(ind[i1],ind[i2],i3)],family="binomial")
								nmc<-sum(abs(y-round(b$fit)))
							}
							else{
								b<-lm(y~x[,c(ind[i1],ind[i2],i3)])
								nmc<-sum(abs(round(b$res)))
							}
						}
						if(verb){print(c(ind[i1],ind[i2],i3,ss123,nmc,pval),dig=4)}
						if(pval1<pv[i1,2]){
							pv[i1,2]<-pval1
					 		pv[i1,3]<-ind[i2]
							if(min(abs(ind-i3))==0){
								pv[i1,4]<-i3
							}
							else{pv[i1,4]<--i3}
							pv[i1,6]<-ss123
							if(misclass){pv[i1,7]<-nmc}
						}
						if(pval2<pv[i2,2]){
							pv[i2,2]<-pval2
					 		pv[i2,3]<-ind[i1]
							if(min(abs(ind-i3))==0){
								pv[i2,4]<-i3
							}
							else{pv[i2,4]<--i3}
							pv[i2,6]<-ss123
							if(misclass){
								pv[i2,7]<-nmc
							}

						}
					}
				}
			}
		}
	}
	if(k3){
		for(i1 in 1:(li-2)){
			for(i2 in (i1+1):(li-1)){
				for(i3 in (i2+1):li){
					tmp<-fstepwise(y,x,alpha1,1,kinc=c(ind[i1],ind[i2],ind[i3]))[[1]]
					if(tmp[1,1]>0){
						i4<-tmp[1,1]
						if(binomial){
							b<-glm(y~x[,c(ind[i1],ind[i2],ind[i3],i4)],family="binomial")
							nmc<-sum(abs(y-round(b$fit)))
						}
						else{
							b<-lm(y~x[,c(ind[i1],ind[i2],ind[i3],i4)])
							nmc<-sum(abs(round(b$res)))
						}
						if(nmc>3){
							b1234<-lm(y~x[,c(ind[i1],ind[i2],ind[i3],i4)])
							ss1234<-sum(b1234$res^2)
							b123<-lm(y~x[,c(ind[i1],ind[i2],ind[3])])
							ss123<-sum(b123$res^2)
							b124<-lm(y~x[,c(ind[i1],ind[i2],i4)])
							ss124<-sum(b124$res^2)
							b134<-lm(y~x[,c(ind[i1],ind[i3],i4)])
							ss134<-sum(b134$res^2)
							b234<-lm(y~x[,c(ind[i2],ind[i3],i4)])
							ss234<-sum(b234$res^2)
							pval1<-pbeta(1-ss1234/ss234,0.5,(n-5)/2)
							pval1<-1-pbeta(pval1,k-3,1)
							pval2<-pbeta(1-ss1234/ss134,0.5,(n-5)/2)
							pval2<-1-pbeta(pval2,k-3,1)
							pval3<-pbeta(1-ss1234/ss124,0.5,(n-5)/2)
							pval3<-1-pbeta(pval3,k-3,1)
							pval4<-pbeta(1-ss1234/ss123,0.5,(n-5)/2)
							pval4<-1-pbeta(pval4,k-3,1)
							pval<-max(pval1,pval2,pval3,pval4)
							if(pval<alpha1){ic<-ic+1
								if(misclass){
									if(binomial){
										b<-glm(y~x[,c(ind[i1],ind[i2],ind[i3],i4)],family="binomial")
										nmc<-sum(abs(y-round(b$fit)))
									}
									else{
										b<-lm(y~x[,c(ind[i1],ind[i2],ind[i3],i4)])
										nmc<-sum(abs(round(b$res)))
									}
								}
								if(verb){print(c(ind[i1],ind[i2],ind[i3],i4,ss1234,nmc,pval),dig=4)}
								if(pval1<pv[i1,2]){pv[i1,2]<-pval1
									pv[i1,3]<-ind[i2]
									pv[i1,4]<-ind[i3]
									if(min(abs(ind-i4))==0){
									pv[i1,5]<-i4
									}
									else{pv[i1,5]<--i4}
									pv[i1,6]<-ss1234
									if(misclass){pv[i1,7]<-nmc}
								}
								if(pval2<pv[i2,2]){pv[i2,2]<-pval2
									pv[i2,3]<-ind[i1]
									pv[i2,4]<-ind[i3]
									if(min(abs(ind-i4))==0){
										pv[i2,5]<-i4
									}
									else{pv[i2,5]<--i4}
									pv[i2,6]<-ss1234
									if(misclass){pv[i2,7]<-nmc}
								}
								if(pval3<pv[i3,2]){pv[i3,2]<-pval1
									pv[i3,3]<-ind[i1]
									pv[i3,4]<-ind[i2]
									if(min(abs(ind-i4))==0){
										pv[i3,5]<-i4
									}
									else{pv[i3,5]<--i4}
									pv[i3,6]<-ss1234
									if(misclass){pv[i3,7]<-nmc}
								}
							}
						}	
					}
				}
			}
		}
	}
	pvi<-(1:li)[pv[,2]<alpha]
	pv<-pv[pvi,]	
	list(pv)
}
#
#
fpval1<-function(y,x,ind,alpha,alpha1,k1=TRUE,k2=TRUE,k3=TRUE,misclass=TRUE,binomial="TRUE",verb=FALSE){
	li<-length(ind)
	n<-length(y)
	k<-length(x[1,])
	ss0<-sum((y-mean(y))^2)
	pv<-double(5*li)
	dim(pv)<-c(li,5)
	if(misclass){
		pv<-double(6*li)
		dim(pv)<-c(li,6)
	}
	pv[,1]<-ind
	pv[,2]<-1
	nmc=-1
	if(k1){
		ic<-0
		for(i1 in 1:li){
			b<-lm(y~x[,ind[i1]])
			ss1<-sum(b$res^2)
			pval1<-pbeta(1-ss1/ss0,0.5,(n-2)/2)
			pval1<-1-pbeta(pval1,k,1)
			if(pval1<alpha1){
				if(misclass){
					if(binomial){
						b<-glm(y~x[,c(ind[i1])],family="binomial")
						nmc<-sum(abs(y-round(b$fit)))
					}
					else{
						b<-lm(y~x[,c(ind[i1])])
						nmc<-sum(abs(round(b$res)))
					}
					pv[i1,6]<-nmc
				}
				ic<-ic+1
				if(verb){print(c(ind[i1],ss1,nmc,pval1))}
				pv[i1,2]<-pval1
				pv[i1,5]<-ss1
			}
		}	
	}
#	print(ic)
#	readline()
	if(k2){
		ic<-0
		for(i1 in 1:(li-1)){
			for(i2 in (i1+1):li){
				b12<-lm(y~x[,c(ind[i1],ind[i2])])
				ss12<-sum(b12$res^2)
				b1<-lm(y~x[,ind[i1]])
				ss1<-sum(b1$res^2)
				b2<-lm(y~x[,ind[i2]])
				ss2<-sum(b2$res^2)
				pval1<-pbeta(1-ss12/ss2,0.5,(n-3)/2)
				pval1<-1-pbeta(pval1,k,1)
				pval2<-pbeta(1-ss12/ss1,0.5,(n-3)/2)
				pval2<-1-pbeta(pval2,k-1,1)
				pval<-max(pval1,pval2)
				if(pval<alpha1){ic<-ic+1
					if(misclass){
						if(binomial){
							b<-glm(y~x[,c(ind[i1],ind[i2])],family="binomial")
							nmc<-sum(abs(y-round(b$fit)))
						}
						else{
							b<-lm(y~x[,c(ind[i1],ind[i2])])
							nmc<-sum(abs(round(b$res)))
						}
					}
					if(verb){print(c(ind[i1],ind[i2],ss12,nmc,pval),dig=4)}
					if(pval1<pv[i1,2]){pv[i1,2]<-pval1
						pv[i1,3]<-ind[i2]
						pv[i1,5]<-ss12
						if(misclass){pv[i1,6]<-nmc}
					}
					if(pval2<pv[i2,2]){pv[i2,2]<-pval2
						pv[i2,3]<-ind[i1]
						pv[i2,5]<-ss12
						if(misclass){pv[i2,6]<-nmc}
					}
				}
			}
		}
	}
#	print(c(2,ic))
#	readline()
	if(k3){
		ic<-0
		for(i1 in 1:(li-2)){
			for(i2 in (i1+1):(li-1)){
				for(i3 in (i2+1):li){
					b123<-lm(y~x[,c(ind[i1],ind[i2],ind[i3])])
					ss123<-sum(b123$res^2)
					b12<-lm(y~x[,c(ind[i1],ind[i2])])
					ss12<-sum(b12$res^2)
					b13<-lm(y~x[,c(ind[i1],ind[i3])])
					ss13<-sum(b13$res^2)
					b23<-lm(y~x[,c(ind[i2],ind[i3])])
					ss23<-sum(b23$res^2)
					pval1<-pbeta(1-ss123/ss23,0.5,(n-4)/2)
					pval1<-1-pbeta(pval1,k-2,1)
					pval2<-pbeta(1-ss123/ss13,0.5,(n-4)/2)
					pval2<-1-pbeta(pval2,k-2,1)
					pval3<-pbeta(1-ss123/ss12,0.5,(n-4)/2)
					pval3<-1-pbeta(pval3,k-2,1)
					pval<-max(pval1,pval2,pval3)
					if(pval<alpha1){ic<-ic+1
						if(misclass){
							if(binomial){
								b<-glm(y~x[,c(ind[i1],ind[i2],i3)],family="binomial")
								nmc<-sum(abs(y-round(b$fit)))
							}
							else{
								b<-lm(y~x[,c(ind[i1],ind[i2],i3)])
								nmc<-sum(abs(round(b$res)))
							}
						}
						if(verb){print(c(ind[i1],ind[i2],ind[i3],ss123,nmc,pval),dig=4)}
						if(pval1<pv[i1,2]){pv[i1,2]<-pval1
							pv[i1,3]<-ind[i2]
							pv[i1,4]<-ind[i3]
							pv[i1,5]<-ss123
							if(misclass){pv[i1,6]<-nmc}
						}
						if(pval2<pv[i2,2]){pv[i2,2]<-pval2
							pv[i2,3]<-ind[i1]
							pv[i2,4]<-ind[i3]
							pv[i2,5]<-ss123
							if(misclass){pv[i2,6]<-nmc}
						}
						if(pval3<pv[i3,2]){pv[i3,2]<-pval1
							pv[i3,3]<-ind[i1]
							pv[i3,4]<-ind[i2]
							pv[i3,5]<-ss123
							if(misclass){pv[i3,6]<-nmc}
						}
					}
				}	
			}
		}
	}
	pvi<-(1:li)[pv[,2]<alpha]
	pv<-pv[pvi,]	
	list(pv)
}
#
#
#


==> anc/runcomp.R <==
#
library(knockoff)
library(glmnet)
library(quantreg)
#
load("comp_data.rda")
#load("colon.rda")
#load("leukemia.rda")
#load("prostate_gene.rda")
#load("boston.rda")
#load("redwine.rda")
#load("stackloss.rda")
#load("gse3x.rda")
#load("gsey.rda")
load("comp_data.rda")
#load("comp_data_cov.rda")
source("selvar.R")
source("comp.R")
dyn.load("selvar.so")
time1<-proc.time()[[1]]
#
#
#           ** 1 ** stepwise leukemia nu=1
#
 fstepwise(ly.original,lx.original,0.05,10,misclass=T,time=T)[[1]]
#
#          ** 2 ** stepwise leukemia nu=3
#
 fstepwise(ly.original,lx.original,0.05,10,nu=3,misclass=T,time=T)[[1]]
#
#          ** 3 ** false postives nu=3
#
 tmp<-fsimords(72,3571,0.05,3,10)
 print(tmp[[1]])
 print(tmp[[2]])
#
#         ** 4 **    stepwise colon first two
#
 fstepwise(colon.y,colon.x,1,2,misclass=T,time=T)[[1]]
#
#         ** 5 **  repeated stepwise colon alpha=0.05 here
#
tmp<-fstepstepwise(colon.y,colon.x,0.05,10,misclass=T,time=T)
stcolon<-sort(tmp[[1]][,2])
print(tmp[[1]])
#
#         ** 6 **  repeated stepwise colon alpha=0.01
#
tmp<-fstepstepwise(colon.y,colon.x,0.01,10,misclass=T,time=T)
print(tmp[[1]])
#
#           ** 7 ** repeated stepwise leukemia alpha=0.05
#
tmpstle<-fstepstepwise(ly.original,lx.original,0.05,10,misclass=T,time=T)[[1]]
print(length(tmpstle[,1]))
tmpstle<-tmpstle[,2]
#
#         ** 8 ** repeated stepwise leukemia, 20 linear approximations
#
tmp<-fstepstepwise(ly.original,lx.original,0.05,10,nmax=20,misclass=T,time=T)
print( tmp[[1]])
stleuk<-sort(tmp[[1]][,2])
#
#         ** 9 ** stackloss L_1
#
 fl1stack(stackloss,1000)
#
#         ** 9.5 ** overfit
#
#
set.seed(1234)
ic<-0
tmp1<-fstepwise(colon.y,colon.x,1,2)[[1]]
	print(tmp1)
for(isim in 1:100){
 	tmpx<-rnorm(62*2000)
 	dim(tmpx)<-c(62,2000)
	tmpx[,1:2]<-colon.x[,tmp1[,1]]
 	tmp<-fstepwise(colon.y,tmpx,1,3)[[1]]
 	b<-glm(colon.y~tmpx[,tmp[,1]],family="binomial")
if(sum(abs(colon.y-round(b$fit)))<=2){ic<-ic+1}
 }
 print(ic)
#
#         ** 10 ** lasso colon
#
#set.seed(1234)
t1<-proc.time()[[1]]
tmp<-cv.glmnet(colon.x,colon.y,family="binomial")
t2<-proc.time()[[1]]
print(t2-t1)
tmplas<-(1:2000)[abs(coef(tmp)[2:2001,1])>0]
print(tmplas)
#
#         ** 11 **  knockoff colon
#
set.seed(1234)
t1<-proc.time()[[1]]
X_k=create.second_order(colon.x)
W = stat.glmnet_coefdiff(colon.x, X_k, colon.y, nfolds=10, family="binomial")
thres = knockoff.threshold(W, fdr=0.9, offset=1)
tmpkn= which(W >= thres)
t2<-proc.time()[[1]]
print(t2-t1)
print(tmpkn)
#
#
#         ** 12 **  P-values lasso colon
#
tmp<-fpval1(colon.y,colon.x ,tmplas,0.05,0.05)
print(tmp[[1]])
tmp<-fpval(colon.y,colon.x ,tmplas,0.05,0.05)
print(tmp[[1]])
#
#         ** 13 ** P-values knockoff colon
#
tmp<-fpval1(colon.y,colon.x, tmpkn, 0.05,0.05)
print(tmp[[1]])
tmp<-fpval(colon.y,colon.x, tmpkn, 0.05,0.05)
print(tmp[[1]])
#
#
#
#         ** 13.1 **  cross validation Gauss
#
tmp<-fstepwise(colon.y,colon.x,1,3)[[1]]
tmpcv<-cv.glmnet(colon.x[,tmp[,1]],colon.y,family="binomial")
print(tmp)
print(min(tmpcv$cvm))
#
#
#         ** 13.2 **  cross validation lasso
#
tmpcv<-cv.glmnet(colon.x[,tmplas],colon.y,family="binomial")
print(min(tmpcv$cvm))
#
#
#         ** 13.3 **  cross validation knockoff
#
tmpcv<-cv.glmnet(colon.x[,tmpkn],colon.y,family="binomial")
print(min(tmpcv$cvm))
#
#
#         ** 14 **  Tutorial 1
#
set.seed(1234)
ftut(1,1000,1000,60,4.5,0.1,0.05,50)
#
#         ** 15 ** Tutorial 2 
#
set.seed(1234)
ftut(2,1000,1000,60,7.5,0.2,0.05,50)
#
#         ** 16 **
#
tmp<-fsimords(1000,1000,0.05,5,11)
print(tmp[[1]])
print(tmp[[2]])
tmp<-fsimords(1000,1000,0.05,10,11)
print(tmp[[1]])
print(tmp[[2]])
#
#         ** 17 ** redwine lasso and knockoff
#
set.seed(1234)
tmpred<-fvarch(redwine[,12],redwine[,1:11],binomial=FALSE)
print(tmpred[[1]])
print(tmpred[[2]])
#
#         ** 18 ** redwine stepwise 
#
fstepwise(redwine[,12],redwine[,1:11],0.05,10)[[1]]
#
#         ** 19 ** redwine repeated stepwise
#
fstepstepwise(redwine[,12],redwine[,1:11],0.05,10)[[1]]
#
#
#         ** 20 ** colon lasso and knockoff
#
tmpcol<-fvarch(colon.y,colon.x)
lacolon<-tmpcol[[1]]
kncolon<-tmpcol[[2]]
#
#         ** 21 ** included covariates compared to stcolon
#
tmpi<-double(2000)
tmpi[stcolon]<-1
sum(tmpi[lacolon])
sum(tmpi[kncolon])
#
#        ** 22 ** P-values lasso colon
#
tmp1<-fpval1(colon.y,colon.x,lacolon,0.05,0.05,misclass=T)[[1]]
print(tmp1)
sum(tmpi[tmp1[,1]])
tmp1<-fpval(colon.y,colon.x,lacolon,0.05,0.05,misclass=T)[[1]]
print(tmp1)
sum(tmpi[tmp1[,1]])

#
#         ** 23 ** P-values knockoff colon
#
tmp2<-fpval1(colon.y,colon.x,kncolon,0.05,0.05,misclass=T)[[1]]
print(tmp2)
sum(tmpi[tmp2[,1]])
tmp2<-fpval(colon.y,colon.x,kncolon,0.05,0.05,misclass=T)[[1]]
print(tmp2)
sum(tmpi[tmp2[,1]])
#
#         ** 23.5 ** P-values Gauss colon
#
tmp2<-fpval1(colon.y,colon.x,stcolon,0.05,0.05,misclass=T)[[1]]
#print(tmp2)
tmpi<-1:82
tmpr<-rank(tmp2[,2])
tmpi[tmpr]<-tmpi
print(tmp2[tmpi,])
tmp2<-fpval(colon.y,colon.x,stcolon,0.05,0.05,misclass=T)[[1]]
#print(tmp2)
tmpi<-1:82
tmpr<-rank(tmp2[,2])
tmpi[tmpr]<-tmpi
print(tmp2[tmpi,])
#
#         ** 24 **  leukemia  lasso        
#
laleuk<-fvarch(ly.original,lx.original,kn=F)[[1]]
print(laleuk)
#
#         ** 25 **   leukemia  lasso P-values
#
tmplla<-fpval1(ly.original,lx.original,laleuk,0.05,0.05,misclass=T)[[1]]
print(tmplla)
#
#         ** 26 ** numbers of lasso and repeated Gaussian covariates compared
#
tmpstle<-fstepstepwise(ly.original,lx.original,0.05,10,misclass=T,time=T)[[1]]
print(length(tmpstle[,1]))
print(max(tmpstle[,1]))
tmpi<-double(6033)
tmpi[tmpstle[,2]]<-1
sum(tmpi[laleuk])
#
#         ** 26.1 ** Repeated Gaussian nmax=20
#
stleuk<-fstepstepwise(ly.original,lx.original,0.05,10,nmax=20,misclass=T,time=T)[[1]]
print(stleuk)
stleuk<-stleuk[,2]
tmpi<-double(6033)
tmpi[stleuk]<-1
sum(tmpi[laleuk])
#
#         ** 27 ** prostate lasso
#
#          ** 27.5 **
#
#
laprost<-fvarch(prostate.y,prostate.x,kn=F)[[1]]
#
#         ** 28 **  prostate  lasso P-values
#
tmplapv<-fpval1(prostate.y,prostate.x,laprost,0.05,0.05,misclass=T)[[1]]
print(tmplapv)
#
#         ** 29 ** repeated Gaussian covariates 
#
tmp<-fstepstepwise(prostate.y,prostate.x,0.05,10,misclass=T,time=T)[[1]]
print(length(tmp[,1]))
print(max(tmp[,1]))
tmpi<-double(6033)
tmpi[tmp[,2]]<-1
sum(tmpi[laprost])
#
#
stprost<-fstepstepwise(prostate.y,prostate.x,0.05,10,nmax=20,misclass=T,time=T)[[1]]
print(stprost)
stprost<-sort(tmp[,2])
#
#         ** 30 ** numbers of lasso and repeated Gaussian covariates compared
#
tmpi<-double(6033)
tmpi[tmp[,2]]<-1
sum(tmpi[laprost])
tmpi<-double(6033)
tmpi[stprost]<-1
sum(tmpi[tmplapv[,1]])

#
#         ** 31  ** lymphoma
#
 lalymph<-fvarch(lymphoma.y,lymphoma.x,kn=FALSE,binomial=FALSE)[[1]]
#
#         ** 32  ** lymphoma lasso P-values
#
fpval1(lymphoma.y,lymphoma.x,lalymph,0.05,0.05,binomial=FALSE,misclass=T)[[1]]
#
#         ** 33 ** lymphoma repeated Gaussian
#
tmpst<-fstepstepwise(lymphoma.y,lymphoma.x,0.05,10,misclass=T,time=T)[[1]]
print(length(tmpst[,1]))
print(max(tmpst[,1]))
tmp<-double(4026)
tmp[tmpst[,2]]<-1
sum(tmp[lalymph])
stlymph<-fstepstepwise(lymphoma.y,lymphoma.x,0.05,10,nmax=20,misclass=T,time=T)[[1]]
print(stlymph)
stlymph<-stlymph[,2]
tmp<-double(4026)
tmp[stlymph]<-1
sum(tmp[lalymph])
#
#         ** 34 ** osteoarthritis lasso
#
laost<-fvarch(gse.y,gse3.x,kn=F)[[1]]
#
#         ** 35 ** osteoarthritis lasso P-values 
#
fpval1(gse.y,gse3.x,laost,0.05,0.05,misclass=T)[[1]]
#
#         ** 36 ** osteoarthritis 	Cox-Battey P-values
#
coxbat<-c(7235, 11643, 25125, 25470, 25744, 27642, 27920, 29679, 33385, 36409, 37443, 44276, 45991, 46771, 48415, 48433, 48549)
 fpval1(gse.y,gse3.x,coxbat,0.05,0.05,misclass=T)[[1]]
#
#         ** 37 ** osteoarthritis 	Gaussian covariates
#
tmpst<-fstepstepwise(gse.y,gse3.x,0.05,10,misclass=T,time=T)[[1]]
print(length(tmpst[,1]))
print(max(tmpst[,1]))
tmp<-double(48802)
tmp[tmpst[,2]]<-1
sum(tmp[laost])
sum(tmp[coxbat])
stost<-fstepstepwise(gse.y,gse3.x,0.05,10,nmax=20,misclass=T,time=T)[[1]]
print(stost)
stost<-sort(stost[,2])
tmp<-double(48802)
tmp[stost]<-1
sum(tmp[laost])
sum(tmp[coxbat])
#
#         ** 39 ** Boston housing interactions order 7
#
bostinter<-fgeninter(boston[,1:13],7)[[1]]
#
#         ** 40 ** Boston housing lasso
#
labost<-fvarch(boston[,14],bostinter,kn=F,binomial=FALSE)[[1]]
labost
#
#         ** 41 ** labost stepwsie
#
tmp<-fstepwise(boston[,14],bostinter[,labost],0.05,20,ek=77520)[[1]]
labost[tmp[,1]]
#
#         ** 42 ** labost stepwise. lin. reg.
#
b<-lm(boston[,14]~bostinter[,labost[tmp[,1]]])
print(summary(b))
print(sum(b$res^2))
#
#         ** 43 ** decompose labost stepwsie
#
decomp(labost[tmp[,1]],14,8)
#
#
#         ** 44 ** Boston housing interactions order 7, stepwise Gaussian
#
bostonsv<-fstepwise(boston[,14],bostinter,0.05,20,intercept=F,chkintercept=T,time=T)[[1]]
bostonsv
#
#         ** 45 ** stepwise Gaussian  lin. reg.
#
b<-lm(boston[,14]~0+bostinter[,bostonsv[,1]])
print(summary(b))
print(sum(b$res^2))
#
#         ** 46 ** decompose selected interactions
#
decomp(bostonsv[,1],14,8)
#
#
#         ** 47 ** Boston housing interactions order 8
#

rm(bostinter)
bostinter<-fgeninter(boston[,1:13],8)[[1]]
#
#         ** 48 ** Boston housing interactions order 8, stepwise Gaussian
#
bostonsv<-fstepwise(boston[,14],bostinter,0.05,20,intercept=F,chkintercept=T,time=T)[[1]]
bostonsv
#
#         ** 49 ** stepwise Gaussian  lin. reg.
#
b<-lm(boston[,14]~0+bostinter[,bostonsv[,1]])
print(summary(b))
print(sum(b$res^2))
rm(bostinter)
#
#         ** 50 ** decompose selected interactions
#
decomp(bostonsv[,1],14,9)
#
#         ** 51 ** Creat a bidiagonal 1000*1000 matrix xc with xc[i,i]=1,xc[i,i+1]=xc[i-1,i]=0.25 
#
xc<-tut1x(1000,1000)[[1]]  
#
#         ** 52 ** Esimate xc with lasso
#
tmp<-gralss(xc)
tmp[[1]]
fn<-999-sum(abs(tmp[[2]][,2]-tmp[[2]][,1])==1)
fp<-sum(abs(tmp[[2]][,2]-tmp[[2]][,1])>=2)
print(c("(fn,fp)",fn,fp))
#
#         ** 53 ** Esimate xc with Gaussian covaraite
#
tmp<-fgraphst(xc,0.05,10,time=T)
tmp[[1]]
fn<-999-sum(abs(tmp[[2]][,2]-tmp[[2]][,1])==1)
fp<-sum(abs(tmp[[2]][,2]-tmp[[2]][,1])>=2)
print(c("(fn,fp)",fn,fp))
tmp[[2]][1:10,]
rm(xc)
#
#         ** 54 ** lasso Buehlmann-Meinshausen random graph 
#
frgraph(st=F,lasso=T)
#
#         ** 55 ** Gaussian stepwise nu=1 Buehlmann-Meinshausen random graph 
#
frgraph()
#
#         ** 56 ** Gaussian stepwise nu=2 Buehlmann-Meinshausen random graph 
#
frgraph(nu=2)
#
#         ** 57 **  Gaussian stepwsie nu=2 false postives
#
tmp<-fsimords(600,1000,0.05/1000,2,5,1000)
print(tmp[[1]])
print(tmp[[2]]*1000)
#
#         ** 59 ** Colon dependency graph lasso
#
tmp<-gralss(colon.x)
tmp[[1]]
#
#         ** 59.5 **  Colon dependency graph Gaussian stepwise
#
tmp<-fgraphst(colon.x,0.05,10,time=T)
tmp[[1]]
tmp[[2]][1:10,]
#
#         ** 60 **  Colon dependency graph repeated Gaussian stepwise
#
tmp<-fgraphstst(colon.x,0.05,10,nedge=1e5,time=T)
tmp[[1]]
#
#         ** 61 **  Colon dependency graph repeated Gaussian stepwise
#
tmp<-fgraphstst(colon.x,1e-7,10,time=T)
tmp[[1]]
tmp[[2]][1:10,]
#
#         ** 62 **  osteoarthritis dependency graph Gaussian stepwise
#
tmp<-fgraphst(gse3.x,0.05,10,time=T)
tmp[[1]]
#
#
#tmp<-fstepstepwise(gse3.x[,1],gse3.x[,2:48802],alpha=0.05/48801,10,time=TRUE)[[1]]
#length(tmp[,1])
#
#         ** 63 **  osteoarthritis restircted to stost  dependency graph repeatedGaussian stepwise
#
tmp<-fgraphstst(gse3.x[,stost],1e-6,10,time=T)
tmp[[1]]
tmpi1<-tmp[[2]][,1]
tmpi2<-tmp[[2]][,2]
edg<-cbind(stost[tmpi1],stost[tmpi2])
edg[1:20,]
time2<-proc.time()
print(time2[[1]]-time1[[1]])
q()
y

save("boston", "colon.x", "colon.y", "gse.y","gse3.x","lx.original","ly.original","prostate.x","prostate.y","redwine","stackloss","lacolon","kncolon","stcolon","laleuk","laprost","stcolon","stleuk","stprost","stost","laost","stlymph","lalymph","lymphoma.y","lymphoma.x",file="comp_data.rda")
save("lacolon","kncolon","stcolon","laleuk","laprost","stcolon","stleuk","stprost","laost","stost","coxbat","labost",file="comp_data_cov.rda")


==> anc/selvar.R <==
#	Inputs: 
#	y: dependent variable
#	x: covariates
#	alpha: cut-off p-value
#	kmax: maximum number of included covariates
#       nu: order statistic for comparison
#	kexk: covariates to be excluded
#	offset: TRUE=inclued, FALSE= no offset
#       time: if TRUE gives computing time
#	verbose: prints some output when running
#
#

#
#	Output:
#	pv: selected covariates with p-values
#
#
#
#
#
fstepwise<-function(y,x,alpha,kmax,nu=1,kexk=0,kinc=0,ek=0,intercept=TRUE,chkintercept=FALSE,misclass=FALSE,time=FALSE,verbose=FALSE){
	t1<-proc.time()
	n<-length(y)
	x<-as.matrix(x)
	y<-as.matrix(y)
	k<-length(x[1,])
	yy<-y
	if(intercept){tmpx<-double(n)+1
		x<-cbind(tmpx,x)
	}
	k<-length(x[1,])
	if(min(kinc)>0){ninc<-length(kinc)}
	else{ninc<-0}
	lki<-length(kinc)
	kin<-double(k+1)
	kin[1:lki]<-kinc
	lke<-length(kexk)
	kex<-double(k+1)
	kex[1:lke]<-kexk
	kmax1<-kmax+1
	if(time){t1<-proc.time()}
	if(ninc>0){
		if(intercept){b<-lm(y~x[,c(kinc+1)])}
		else{b<-lm(y~0+x[,kinc+1])}
		res<-b$res
	}
	else{res<-y}
	pv<-double(3*k)
	dim(pv)<-c(k,3)
	if(misclass){
		pv<-double(4*k)
		dim(pv)<-c(k,4)
		
	}
	tmp<-.Fortran(
		"fststepwise",
		as.double(yy),
		as.double(x),
		as.integer(n),
		as.integer(k),	
		double(n),
		as.double(res),
		integer(k+1),
		as.double(alpha),
		as.integer(kmax),
		double(2*kmax1),
		as.integer(kmax1),
		as.integer(kex),
		as.logical(verbose),
		as.logical(intercept),
		as.double(nu),
		double(kmax1),
		as.integer(kin),
		as.integer(ninc),
		as.integer(ek),
		as.logical(chkintercept),
		as.logical(misclass),
		integer(kmax1)
	)
	kkmax<-tmp[[9]]
	pvv<-tmp[[10]]
	dim(pvv)<-c(kmax1,2)
	if(kkmax>0){
		minss<-tmp[[16]]
		is<-1
		kkkmax<-kkmax
		if(pvv[1,1]==0){is<-2
			kkkmax<-kkmax-1
		}
		pv[1:kkkmax,1]<-pvv[is:kkmax,1]
		pv[1:kkkmax,2]<-pvv[is:kkmax,2]
		pv[1:kkkmax,3]<-minss[is:kkmax]
		if(misclass){
			pv[1:kkkmax,4]<-tmp[[22]][is:kkmax]
		}
		pv<-pv[1:kkkmax,]
		res<-tmp[[6]]
		if(misclass){ 
			pv<-as.matrix(pv,nrow=kkkmax,ncol=4)
		}	
		else{
			pv<-as.matrix(pv,nrow=kkkmax,ncol=3)
		}
		if(kkmax==1){pv<-t(pv)}
	}
	else{pv<-c(0,0)
		dim(pv)<-c(1,2)
	}
	if(time){t2<-proc.time()
		print(t2-t1)
	}
	list(pv)
}
#
#
#	This applies fstepwise, removes the selected covariates and
#	repeats until none of the remaining covariates have a P-value < alpha 		
#
#
#
#	Inputs: 
#	y: dependent variable
#	x: covariates
#	alpha: cut-off p-value
#	kmax: maximum number of included covariates
#            nmax= maximum number of models
#            nu: order statistic for comparison
#	offset: TRUE=inclued, FALSE= no offset
#
#
#
#	Output:
#	pv: selected covariates in groups with p-values
#
#
fstepstepwise<-function(y,x,alpha,kmax,nu=1,kexk=0,kinc=0,ek=0,nmax=10^10,vmax=10^10,intercept=TRUE,chkintercept=FALSE,misclass=FALSE,time=FALSE,verb=FALSE){
	xx<-x
	kk<-length(x[1,])+1
	n<-length(y)
	k<-length(x[1,])
	indn<-double(k)+1
	ln<-length(indn)
	pv<-double(4)
	dim(pv)<-c(1,4)
	if(misclass){
		pv<-double(5)
		dim(pv)<-c(1,5)
	}
	ic<-0
	kv<-1
	kex<-0
	t1<-proc.time()
	nm<-0
	vm<-0
	is<-0
	while(kv>0.5){
		tmp<-fstepwise(y,x,alpha,kmax,nu,kexk,kinc,ek,intercept=intercept,chkintercept=chkintercept,misclass=misclass,verb=verb)[[1]]
		lv<-length(tmp)
		kv<-tmp[1,1]
		if(kv>0){
			if(lv>3){lv<-length(tmp[,1])}
			else{lv<-1}
			nm<-nm+1
			vm<-vm+lv
			kexk<-c(kexk,tmp[1:lv,1])
			ic<-ic+1
			kx<-double(4*lv)
			dim(kx)<-c(lv,4)
			if(misclass){
				kx<-double(5*lv)
				dim(kx)<-c(lv,5)
			}
			kx[1:lv,1]<-ic
			kx[1:lv,2]<-tmp[1:lv,1]
			kx[1:lv,3]<-tmp[1:lv,2]
			kx[1:lv,4]<-tmp[1:lv,3]
			if(misclass){
				kx[1:lv,5]<- tmp[1:lv,4]
			}
			pv<-rbind(pv,kx)
			is<-is+1
		}
		if(nm==nmax){kv<-0}
		if(vm>=vmax){kv<-0}
	}
	lk<-length(pv)/4
	if(misclass){
		lk<-length(pv)/5
	}		
	if(lk>1){pv<-pv[2:lk,]
		if(misclass){
		dim(pv)<-c(lk-1,5)
		}
		else{dim(pv)<-c(lk-1,4)}
		ind<-(1:(lk-1))[pv[1:(lk-1),2]>0]
		pv<-pv[ind,]
	}
	t2<-proc.time()
	if(time){print(t2[1]-t1[1])}
	list(pv)
}
#
#
#
#
frobstepwise<-function(y,x,cn,alpha,kmax,nu=1,intercept=TRUE,chkintercept=FALSE,kexk=0,sig=0,time=FALSE,verbose=FALSE){
	t1<-proc.time()
	n<-length(y)
	xx<-x
	if(intercept){
		tmpx<-double(n)+1
		dim(tmpx)<-c(n,1)
		xx<-cbind(tmpx,x)
	}
	k<-length(xx[1,])
	tmpx<-cn*(1:1000)/1000
	cpp<-sum(tmpx^2*dnorm(tmpx))*cn/1000+cn**2*(1-pnorm(cn))
	cpp<-2*cpp
	print(cpp)
	kmax1<-kmax+1
	if(mad(y)==0){stop("MAD=0")}
	if(sig==0){sig<-mad(y)}
	lke<-length(kexk)
	kex<-double(k)
	kex[1:lke]<-kexk
	tmp<-.Fortran(
		"robstepwise",		
		as.double(y),
		as.double(xx),
		as.integer(n),
		as.integer(k),	
		double(n*kmax1),
		double(n),
		double(n),
		double(kmax1),
		integer(k),
		as.double(alpha),
		as.integer(kmax),
		double(2*kmax1),
		double(kmax),
		as.double(cn),
		as.double(cpp),
		as.double(sig),
		double(n),
		double(n),
		double(n),
		as.integer(kmax1),
		as.integer(kex),
		as.logical(verbose),
		as.logical(intercept),
		as.logical(chkintercept),
		as.double(nu)
	)
	pv<-tmp[[12]]
	dim(pv)<-c(kmax1,2)
	kmax<-tmp[[11]]
	if(kmax==0){
		pv<-c(0,0)
		dim(pv)<-c(1,2)
		res<-NaN
		sig<-NaN
		beta<-NaN	
	}
	else{
		is<-1
		kkmax<-kmax
		if(pv[1,1]==0){is<-2
			kkmax<-kmax-1
		}
		pv[1:kkmax,1]<-pv[is:kmax,1]
		pv[1:kkmax,2]<-pv[is:kmax,2]
		if(kkmax==1){dim(pv)<-c(1,2)
		}
		else{pv<-pv[1:kkmax,]
		}
		sig<-tmp[[16]]
		ind<-pv[,1]
		if(intercept&(!chkintercept)){ind<-ind+1}
		tmpr<-frobreg(y,xx[,ind],cn,cpp,sig=sig,offset=intercept)
		res<-tmpr[[2]]
		beta<-tmpr[[1]]
		sig<-tmpr[[3]]
	}
	t2<-proc.time()
	if(time){print(t2-t1)}

	list(pv,beta,res,sig)
}
#
#
#
frobreg<-function(y,x,cn,cbb,sig=0,offset=TRUE){			
	n<-length(y)
	xx<-as.matrix(x)
	res<-y
	yy<-y
	if(offset){
	 x0<-double(n)+1			# intersect		
	 xx<-cbind(x0,xx)
	}	
	k<-length(xx[1,])
	beta<-double(k)+0
	if(sig==0){sig<-mad(y)}
	tmp<-.Fortran(			# robust regression with all covariates 
		"robreg",		# tuning constant cn and scale sig
		as.double(y),
		as.double(xx),
		as.double(yy),
		as.double(xx),
		double(k^2),
		as.integer(n),
		as.integer(k),
		double(k),
		double(k),
		as.double(beta),	
		as.double(res),	
		double(k),
		as.double(cn),
		as.double(sig),
		double(3),
		as.double(cbb)
		)
	beta<-tmp[[10]]
	res<-tmp[[11]]	
	sig<-tmp[[14]]
	list(beta,res,sig)
}
#
#
#
flsq<-function(y,x,intercept=TRUE){
	n<-length(y)
	if(intercept){
		tmp<-double(n)+1
		x<-cbind(tmp,x)
	}
	k<-length(x[1,])
	tmp<-.Fortran(
		"lsq",
		as.double(x),
		as.double(y),
		double(n*k),
		double(n),
		as.integer(n),
		as.integer(k),
		double(k),
		double(k),
		double(k),
		double(k^2),
		double(n),
		logical(1)
		)
	beta<-tmp[[9]]
	res<-tmp[[11]]
	list(beta,res)
}
#
#
#
fgeninter<-function(x,ord,offset=TRUE){
	n<-length(x[,1])
	if(offset){
		tmpx<-double(n)+1
		x<-cbind(tmpx,x)
	}
	k<-length(x[1,])
	kk<-choose(k-1+ord,k-1)
	st<-paste("number of interactions:", kk)
	print(st)
#	print("hit return to continue")
#	readline()
	tmp<-.Fortran(
		"genint",
		as.double(x),
		double(n*kk),
		as.integer(n),
		as.integer(k),
		as.integer(kk),
		as.integer(ord),
		integer(ord)
		)
	xx<-tmp[[2]]
	dim(xx)<-c(n,kk)
	list(xx)
}
#
#
#
#
decomp<-function(ic,k,ord){
	m<-length(ic)
	tmp<-.Fortran(
		"degenint",
		as.integer(ic),
		as.integer(m),
		as.integer(k),
		as.integer(ord),
		integer(m*ord),
		integer(ord)
		)
	dim(tmp[[5]])<-c(m,ord)
	list(tmp[[5]])
}
#
#
#
fgraphst<-function(x,alpha,kmax=10,nu=1,time=FALSE,verbose=FALSE,offset=TRUE,chkoffset=FALSE){
	t1<-proc.time()
	k<-length(x[1,])
	alpha<-alpha/k
	n<-length(x[,1])
	x<-as.matrix(x)
	tmpx<-double(n)+1
	dim(tmpx)<-c(n,1)
	x<-cbind(tmpx,x)
	xx<-x
	k<-k+1
	kmax1<-kmax+1
	kexc<-integer(k)
	t1<-proc.time()[[1]]
	tmp<-.Fortran(
		"graphst",
		as.double(xx),
		as.double(x),
		as.integer(n),
		as.integer(k),
		double(n),
		double(n),
		double(n),
		integer(k),
		as.double(alpha),
		as.integer(kmax),	
		double(kmax1*2),
		as.integer(kmax1),
		integer(k*kmax1*2),
		integer(1),
		as.integer(kexc),
		as.logical(verbose),
		as.logical(offset),
		as.double(nu),	
		double(kmax1),
		integer(k),
		integer(1),
		as.logical(chkoffset),
		integer(kmax1)
		)
	t2<-proc.time()[[1]]
	edg<-tmp[[13]]
	if(max(edg)>0){
		dim(edg)<-c(k*kmax1,2)
		ne<-tmp[[14]]
		edg<-edg[1:ne,]
		ne<-length(edg[,1])
		kmax<-100
		tmp<-.Fortran(
			"edge",
			as.integer(edg),
			as.integer(ne),
			as.integer(kmax),
			integer(kmax),
			integer(1)
		)

		if(time){print(t2-t1)}
		edg<-tmp[[1]]
		dim(edg)<-c(ne,2)
		ned<-tmp[[5]]
		edg<-edg[1:ned,]
	}
	else{
		ned<-0
		edg<-0
	}

	list(ned,edg)
}
fgraphstst<-function(x,alpha,kmax=10,nedge=10^6,nu=1,time=FALSE,verbose=FALSE,offset=TRUE,chkoffset=FALSE){
	t1<-proc.time()
	k<-length(x[1,])
	alpha<-alpha/k
	n<-length(x[,1])
	x<-as.matrix(x)
	tmpx<-double(n)+1
	dim(tmpx)<-c(n,1)
	x<-cbind(tmpx,x)
	k<-k+1
	kmax1<-kmax+1
	kexc<-integer(k)
	t1<-proc.time()
	tmp<-.Fortran(
		"graphstst",
		as.double(x),
		as.double(x),
		as.integer(n),
		as.integer(k),
		double(n),
		double(n),
		double(n),
		integer(k),
		as.double(alpha),
		as.integer(kmax),	
		double(kmax1*2),
		as.integer(kmax1),
		integer(nedge*2),
		integer(1),
		as.integer(kexc),
		as.integer(nedge),
		as.logical(verbose),
		as.logical(offset),
		as.double(nu),
		double(kmax1),
		integer(k+1),
		integer(1),
		as.logical(chkoffset),
		integer(kmax1)
		)
		t2<-proc.time()
		if(time){print(t2-t1)}
	if(tmp[[16]]>nedge) stop("graph too large")
	edg<-tmp[[13]]
	if(max(edg)>0){
		dim(edg)<-c(nedge,2)
		ne<-tmp[[14]]
		edg<-edg[1:ne,]
		kmax<-1000
		tmp<-.Fortran(
			"edge",
			as.integer(edg),
			as.integer(ne),
			as.integer(kmax),
			integer(kmax),
			integer(1)
		)
		edg<-tmp[[1]]
		dim(edg)<-c(ne,2)
		ned<-tmp[[5]]
		edg<-edg[1:ned,]
	}
	else{
		ned<-0
		edg<-0
	}
	list(ned,edg)
}
#
#
#
#
#
fsimords<-function(n,k,alpha,nu,kmx,nsim=100,time=T){
	set.seed(11051944)
	y<-double(n)
	y[1]<-1
	ss<-0
	res<-double(2*kmx)
	dim(res)<-c(kmx,2)
	res[1:kmx,1]<-0:(kmx-1)
	mn<-0
	ss<-0
	t1<-proc.time()[[1]]
	for(isim in 1:nsim){
		tmpx<-rnorm(n*k)
		dim(tmpx)<-c(n,k)
		tmp<-fstepwise(y,tmpx,alpha,kmx,nu=nu)[[1]]
		if(tmp[1,1]==0){res[1,2]<-res[1,2]+1}
		if(tmp[1,1]>0){
			kl<-length(tmp[,1])
			mn<-mn+kl
			ss<-ss+kl**2
			if(kl<=kmx-1){
				res[kl+1,2]<-res[kl+1,2]+1
			}
			else{
				res[kmx,2]<-res[kmx,2]+1
			}
		}
	}
	t2<-proc.time()[[1]]
	if(time){print(t2-t1)}
	mn<-mn/nsim
	ss<-ss/nsim
	ss<-sqrt(ss-mn**2)	
	print(c(mn,ss))
	res[,2]<-res[,2]/nsim
	ss<-sqrt(sum((res[,1]-mn)**2*res[,2]))
	list(res,mn,ss)
}
#
#
#
#
flmmdch<-function(y,x,p0=0.01,select=TRUE,intercept=TRUE,intcheck=FALSE,time=FALSE){		
	t1<-proc.time()
	n<-length(y)
	y<-as.matrix(y)
	x<-as.matrix(x)
	k<-length(x[1,])
	nv<-integer(2^(k+1))
	dim(nv)=c(2^k,2)
	if(intercept){
		if(!intcheck){
			y<-y-mean(y)
			for(j in 1:k){
				x[,j]<-x[,j]-mean(x[,j])
			}
		}
		else{
			tmpx<-double(n)+1
			x<-cbind(tmpx,x)
			k<-length(x[1,])
		}
	}
	nv<-integer(2^(k+1))
	dim(nv)=c(2^k,2)
	tmp<-.Fortran(
		"lmmdch",
		as.double(y),
		as.double(x),
		as.integer(n),
		as.integer(k),	
		double(n*k),
		double(n*k),
		double(n),
		double(n),
		double(k),
		double(k),
		double(k),
		double(k^2),
		integer(k),
		as.logical(intercept),
		as.logical(intcheck),
		double(2^k),
		as.integer(nv),
		double(2^k),
		as.double(p0)
	)
	ss<-tmp[[18]]
	nv<-tmp[[17]]
	print(length(nv))
	dim(nv)<-c(2^k,2)
	inv<-(1:2^k)[nv[,2]>0]
	nv<-nv[inv,]
	ss<-ss[inv]
	inv<-1:length(inv)
	ind<-rank(ss)
	inv[ind]<-inv
	nv<-nv[inv,]
	ss<-ss[inv]
	t2<-proc.time()
	if(time){print(t2-t1)}
#
#	select models
#
	nv<-cbind(nv,ss)
	if(select){
		ind<-fselect(nv,k)[[1]]
		nv<-nv[ind,]
	}
	list(nv)
}
#
#
fselect<-function(nv,k){
	n<-length(nv[,1])
	ind<-1:n
	jj<-1
	tmp<-decode(nv[jj,1],k)
	for(i in ind[1:(n-1)]){
		if(i>0){tmpi<-decode(nv[i,1],k)
			for(j in ind[(i+1):n]){
				if(j>0){tmpj<-decode(nv[j,1],k)
					tmpij<-tmpi*tmpj
					if(sum(abs(tmpij-tmpj))==0){ind[j]<- -j}
				}
			}
		}
	}
	ind<-ind[ind>0]
	list(ind)
}

#
#
decode<-function(j,k){
	jj<-j
	set<-double(k)
	for(i in (k-1):0){
		if(2^i<=jj){
			set[i+1]<-1
			jj<-jj-2^i
		}
	}
	return(set)
}
#
#
#
fkllog<-function(y,x,eps=10^-2,coef0=c(10^6)){
	t1<-proc.time()
	n<-length(y)
	tmpx<-double(n)+1
	dim(tmpx)<-c(n,1)
	xx<-cbind(tmpx,x)
	k<-length(xx[1,])
	if(coef0[1]==10^6){
		coef0<-double(k)
	}
	tmp<-.Fortran(
		"lkllog",
		as.double(y),
		as.double(xx),
		as.integer(n),
		as.integer(k),
		as.double(coef0),
		double(k),
		double(k),
		double(k^2),
		as.double(eps),
		double(k^2),
		double(k^2),
		double(k),
		double(k),
		double(1),
		double(n),
		double(n)
		)
	p<-tmp[[15]]
	beta<-tmp[[5]]
	ss1<-tmp[[14]]
	list(p,beta,ss1)
}
#
#
#
#
fremout<-function(y,x){
	n<-length(x[,1])
	k<-length(x[1,])
	ind0<-(1:n)[y==0]
	ind1<-(1:n)[y==1]
	xx<-x[ind0,]
	n0<-length(ind0)
	tmp<-.Fortran(
		"remout",
		as.double(xx),
		as.integer(n0),
		as.integer(k),
		double(n0),
		double(n0)
	)
	xx<-tmp[[1]]
	dim(xx)<-c(n0,k)
	x[ind0,]<-xx
	xx<-x[ind1,]
	n1<-length(ind1)
	tmp<-.Fortran(
		"remout",
		as.double(xx),
		as.integer(n1),
		as.integer(k),
		double(n1),
		double(n1)
	)
	xx<-tmp[[1]]
	dim(xx)<-c(n1,k)
	x[ind1,]<-xx
	list(x)
}
#
#
#
findint<-function(y,x,alpha,intercept=TRUE){
	n<-length(y)
	k<-length(x[1,])
	y<-y-mean(y)
	for(i in 1:k){
		x[,i]<-x[,i]-mean(x[,i])
	}
	b<-lm(y~0+x)
	ssls<-sum(b$res^2)
	beta<-as.double(summary(b)[[4]][,1])
	inint<-double(2*k)
	dim(inint)<-c(k,2)
	qb<-qbeta(alpha,0.5,(n-1)/2)
	for( j in 1:k){
		inint[j,1]<-beta[j]-sqrt(ssls*qb/(1-qb))/(sqrt(n-1)*sd(x[,j]))
		inint[j,2]<-beta[j]+sqrt(ssls*qb/(1-qb))/(sqrt(n-1)*sd(x[,j]))
	}
	list(inint)
}
#
#
#
fmisclass<-function(y,x,ind,mxms,binomial=TRUE){
	m<-max(ind[,1])
	k<-length(ind[,1])
	n<-length(y)
	mis<-double(n)
	i<-1
	kk<-0
	while(i<=k){
		j<-ind[i,2]
		if(i<k){	
			ii<-i
			j<-ind[i,2]
			while(ii<k){
				if(ind[ii+1,1]==ind[ii,1]){j<-c(j,ind[ii+1,2])
					ii<-ii+1
					i<-ii
				}
				else{ii<-k+1}
			}
		}
		if(ind[i,5]<=mxms){
		if(binomial){
			b<-glm(y~I(x[,j]),family="binomial")
			mis<-mis+b$fit
		}
		else{
			b<-lm(y~I(x[,j]))
			mis<-mis+b$res
		}
		kk<-kk+1
		if(binomial){plot(mis/kk)}
		else{plot(y-mis/kk)}
		readline()
		}
		i<-i+1
	}
	mis<-mis/kk
	if(binomial){print(sum(abs(y-round(mis))))}	
	else{print(sum(abs(y-round(y-mis))))}
	list(mis)
}
		
				






==> anc/selvar.f <==
C
C
C
C
      subroutine fststepwise(y,x,n,k,x2,res,ia,alpha,kmax,pp,kmax1,kexc
     $     ,verb,intercept,nu,minss,kinc,ninc,ek,chkintercept,misclass
     $     ,mscls)
      integer n,k,kmax,kmax1,ninc,ek
      double precision y(n),x(n,k),x2(n),res(n) ,pp(kmax1,2),minss(kmax1
     $     )
      integer ia(k+1),kexc(k+1),kinc(k+1),mscls(kmax1)
      logical verb,intercept,chkintercept,misclass
      double precision alpha,nu
C
      integer icount,ks,ic,ik,kr,nex
      double precision ss0,ss1,amss1,pval,util1,util2,nx1,b,cf,pval1,mi
     $     ,sx
      double precision betai
C
C
      if(ek.eq.0) ek=k
      ic=0 
      do 1 j=1,k
         ia(j)=0
 1    continue
C
      if(intercept.and..not.chkintercept) then
         ia(1)=1
         b=0d0
         do 5 i=1,n
            b=b+y(i)
 5       continue
         b=b/dble(n)
         ss0=0d0
         do 6 i=1,n
            if(ninc.eq.0) res(i)=y(i)-b
            y(i)=res(i)
            ss0=ss0+res(i)**2
 6       continue
         do 520 ik=2,k
            mi=0d0
            do 500 i=1,n
               mi=mi+x(i,ik)
 500        continue
            mi=mi/dble(n)
            do 510 i=1,n
               x(i,ik)=x(i,ik)-mi
 510        continue
 520     continue
         ks=1
         icount=1
      else
         ss0=0d0
         do 7 i=1,n
            ss0=ss0+y(i)**2
            if(ninc.eq.0) res(i)=y(i)
 7       continue
         ks=0
         icount=0
      endif
C
      if(ninc.gt.0) then 
         do 640 kk=2,k
           do 600 j=1,ninc
              if(kk.eq.kinc(j)+1) goto 640    
 600       continue
           do 630 j=1,ninc
            b=0d0
            sx=0d0
            
            do 610 i=1,n
               b=b+x(i,kk)*x(i,kinc(j)+1)
               sx=sx+x(i,kinc(j)+1)**2
 610        continue
            b=b/sx
            do 620 i=1,n
               x(i,kk)=x(i,kk)-b*x(i,kinc(j)+1)
 620        continue
            kexc(kinc(j))=1
 630      continue
 640   continue
      endif
      nex=0
      do 9 ik=1,k
         if(intercept.and.kexc(ik).ge.1) ia(kexc(ik)+1)=1
         if(.not.intercept.and.kexc(ik).ge.1) ia(kexc(ik))=1
         if(kexc(ik).gt.0) nex=nex+1
 9    continue
      kr=0
      do 19 ik=1,k
         if(ia(ik).eq.1) kr=kr+1
 19    continue
      kr=ek-kr
C
 2    continue
      if(ks.eq.k) return
c
c
c
c
      ks=ks+1
      amss1=1d20
      do 40 kk=1,k
         if(ia(kk).eq.1) goto 40
         b=0d0
         nx1=0d0
         do 15 i=1,n
            b=b+x(i,kk)*res(i)
            nx1=nx1+x(i,kk)**2
 15      continue
         b=b/nx1
         ss1=0d0
         do 16 i=1,n
            ss1=ss1+(res(i)-b*x(i,kk))**2
 16      continue
c         write(*,*) kk,ss1
         if(ss1.lt.amss1) then
            ic=kk
            amss1=ss1
            do 35 i=1,n
               x2(i)=x(i,kk)
 35         continue
         endif
 40   continue
      util1=1d0-amss1/ss0
c      if(intercept) then
c         util2=dble(n-icount-1)/2d0
c      else
         util2=dble(n-icount-1)/2d0   
c      endif   
      pval1=betai(util1,0.5d0,util2)
      pval=1d0-betai(pval1,dble(kr+2-icount)-nu,nu)
      if(pval.lt.alpha) then
         if(.not.intercept) icount=icount+1
         if(intercept.and.chkintercept) icount=icount+1
         if(verb.and.intercept) write(*,'(2(1x,i6),2(1x,E10.3))') icount
     $        ,ic -1,pval
         if(verb.and..not.intercept) write(*,'(2(1x,i6),2(1x,E10.3))')
     $        icount,ic,pval
         minss(icount)=amss1
         b=0d0
         nx1=0d0
         do 45 i=1,n
            b=b+x2(i)*res(i)
            nx1=nx1+x2(i)**2
 45      continue
         b=b/nx1
         ss0=0d0
         cf=dsqrt(dble(n)/nx1)
         nx1=0d0
         do 50 i=1,n
            res(i)=res(i)-b*x2(i)
            ss0=ss0+res(i)**2
            x2(i)=cf*x2(i)
            nx1=nx1+x2(i)**2
 50      continue
         if(misclass) then
            mscls(icount) =0
            do 120 i=1,n
               mscls(icount)=mscls(icount)+min(1,iabs(idnint(res(i))))
 120        continue
         endif
         pp(icount,1)=dble(ic)
         if(intercept.and..not.chkintercept) pp(icount,1)=dble(ic)-1d0
         pp(icount,2)=pval
         if(verb) write(*,*) icount,kmax,nex
         if(icount.eq.kmax)  return
         if(intercept.and.icount+nex.eq.k-1) then
            kmax=icount
            return
         endif
         if(.not.intercept.and.icount+nex.eq.k) then
            kmax=icount
            return
         endif
         if(intercept.and..not.chkintercept) icount=icount+1
         ia(ic)=1
         do 60 kk=1,k
            if(ia(kk).eq.1) goto 60
            b=0d0
            do 61 i=1,n
c               b=b+x(i,kk)*xx(i,icount)
               b=b+x(i,kk)*x2(i)
 61         continue
            b=b/dble(n)
            do 62 i=1,n
               x(i,kk)=x(i,kk)-b*x2(i)
 62         continue
 60      continue
         goto 2
      else
         kmax=icount
         if(intercept.and..not.chkintercept) kmax=icount-1
         return
      endif
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C       
C
C
      subroutine robstepwise(y,x,n,k,xx,x1,x2,beta,ia,alpha,kmax,pp
     $     ,beta0,cn,cpp,sig,res,res1,yy,kmax1,kexc,verbose,offset
     $     ,chkoffset,nu)
      integer n,k,kmax,kmax1
      double precision y(n),x(n,k),xx(n,kmax1),x1(n),x2(n) ,beta(kmax1)
     $     ,pp(kmax1,2) ,beta0(kmax1),res(n),res1(n),yy(n)
      integer ia(k),kexc(k)
      double precision alpha,cn,sig,cpp,nu
      logical verbose,offset,chkoffset
C
      integer icount,ks,ic,k1,nex
      double precision ss0,ss1,amss1,pval,sd10,sd20,sig1,b
     $     ,util1,sx,fc
      double precision ssrho(3)
      double precision rhoh,psih,psih1,betai
C
      ic=1 
      do 1 j=1,k
         ia(j)=0
 1    continue
      if(offset.and..not.chkoffset) then
         do 3 i=1,n
            xx(i,1)=1d0
 3       continue
         ia(1)=1
         k1=1
         call  orthrobreg(y,xx,yy,res,n,k1,beta,beta0,cn,sig,ssrho )
         ss0=ssrho(1)
         ks=1
         icount=1
      else
         ss0=0d0
         do 6 i=1,n
            ss0=ss0+rhoh(y(i)/sig,cn)
 6       continue
         ks=0
         icount=0
      endif
      nex=0
      do 9 ik=1,k
         if(offset.and.kexc(ik).ge.1) ia(kexc(ik)+1)
     $        =1
         if(.not.offset.and.kexc(ik).ge.1) ia(kexc(ik))=1
         if(kexc(ik).gt.0) nex=nex+1
 9    continue
      kr=0
      do 19 ik=1,k
         if(ia(ik).gt.0) kr=kr+1
 19    continue
      kr=k-kr
C
 2    continue
      if(ks.eq.k) return
      ks=ks+1
      amss1=1d20
C
      do 40 kk=1,k
         if(ia(kk).eq.1) goto 40
         do 11 i=1,n
            x1(i)=x(i,kk)
 11      continue
         do 14 j=1,icount
            b=0d0
            do 12 i=1,n
               b=b+x1(i)*xx(i,j)
 12         continue
            b=b/dble(n)
            do 13 i=1,n
               x1(i)=x1(i)-b*xx(i,j)
 13         continue
 14      continue
         sx=0d0
         do 15 i=1,n
            sx=sx+x1(i)**2
 15      continue
         if(sx.lt.1d-6) goto 40
         fc=dsqrt(dble(n)/sx)
         do 16 i=1,n
            xx(i,ks)=fc*x1(i)
 16      continue
         call orthrobreg(y,xx,yy,res,n,ks,beta,beta0,cn,sig,ssrho)
         ss1=ssrho(1)
         if(ss1.lt.amss1) then
            ic=kk
            amss1=ss1
            sd10=ssrho(2)
            sd20=ssrho(3)
            do 30 i=1,n
               res1(i)=res(i)
               x2(i)=fc*x1(i)
 30         continue
         endif
c         write(*,*) ic,kk,ss1,amss1
c         read(*,*)

 40   continue
      util1=2d0*sd20*(ss0-amss1)/sd10
      pval=betai(util1/(4d2+util1),0.5d0,2d2)
      pval=1d0-betai(pval,dble(kr+2-icount)-nu,nu)
      if(pval.lt.alpha) then
         if(.not.offset) icount=icount+1
         if(offset.and.chkoffset) icount=icount+1
         if(verbose.and.offset) write(*,*) icount,ic-1,pval
         if(verbose.and..not.offset) write(*,*) icount,ic,pval
         pp(icount,1)=dble(ic)
         if(offset.and..not.chkoffset) pp(icount,1)=dble(ic)-1d0

         pp(icount,2)=pval
         if(icount.eq.kmax) return
         if(offset.and.icount+nex.eq.k-1) then
            kmax=icount
            return
         endif
         if(.not.offset.and.icount+nex.eq.k) then
            kmax=icount
            return
         endif
         if(offset.and..not.chkoffset) icount=icount+1
         ia(ic)=1
c         write(*,*) ic,icount
         do 45 i=1,n
            xx(i,icount)=x2(i)
 45      continue
         sig1=0d0
         do 50 i=1,n
            sig1=sig1+psih(res1(i)/sig,cn)**2
 50      continue
         sig1=dsqrt(sig1/(dble(n-ks)*cpp))*sig
         sig=sig1
         ss0=0d0
         sd10=0d0
         sd20=0d0
         do 60 i=1,n
            ss0=ss0+rhoh(res1(i)/sig,cn)
            sd10=sd10+psih(res1(i)/sig,cn)**2
            sd20=sd20+psih1(res1(i)/sig,cn)
 60      continue
         goto 2
      else
         kmax=icount
         if(offset.and..not.chkoffset) kmax=icount-1
         return
      endif
      end
C
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine robreg(y,x,yy,xx,xinv,n,k,d,r,beta,res,beta0,cn,sig
     $     ,ssrho,cbb)
      integer n,k
      double precision y(n),x(n,k),yy(n),xx(n,k),xinv(k,k),d(k),r(k)
     $     ,beta(k),res(n),beta0(k)
      double precision cn,sig,ssrho(3),cbb
      double precision sr1,sr2,ss,cn0,sig0
      double precision rhoh,psih,psih1
      integer ic
C
      logical inv
      inv=.false.
C
C
      do 10 i=1,n
         res(i)=y(i)
 10   continue
      call qrdecom(xx,n,k,d,r,inv)
      sig0=sig
      sr1=1d10
      ic=0
      cn0=cn
 100  continue
      ic=ic+1
      do 2 i=1,n
         yy(i)=psih(res(i)/sig0,cn0)*sig0
  2    continue
      call lsqqr(xx,yy,n,k,d,r,beta0,xinv,inv)
      do 35 j=1,k
         beta(j)=beta(j)+1.75d0*beta0(j)
 35   continue

      sr2=0d0
      do 50 i=1,n
         ss=0d0
         do 40 j=1,k
            ss=ss+x(i,j)*beta(j)
 40      continue
         res(i)=y(i)-ss
         sr2=sr2+rhoh(res(i)/sig0,cn0)
 50   continue
      if(sr1-sr2.gt.1d-2*sr2) then
         sr1=sr2
         goto 100
      endif
      sig=0d0
      do 55 i=1,n
         sig=sig+psih(res(i)/sig0,cn0)**2
 55   continue
      sig=dsqrt(sig/(cbb*dble(n-k)))*sig0
      if(dabs(sig/sig0-1d0).gt.1d-2) then
         sig0=sig
         goto100
      endif
      ssrho(1)=0d0
      ssrho(2)=0d0
      ssrho(3)=0d0
      do 60 i=1,n
         ssrho(1)=ssrho(1)+rhoh(res(i)/sig,cn)
         ssrho(2)=ssrho(2)+psih(res(i)/sig,cn)**2
         ssrho(3)=ssrho(3)+psih1(res(i)/sig,cn)
 60   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C     Calculates the least squares estimate for y=x*beta using the QR-
C     decomposition. The matrices x and y are overwritten. The coefficients
C     are returned in beta and their variances in d. Requires
C                              QR.f
C
      subroutine lsqqr(x,y,n,k,d,r,beta,x2inv,inv)
      integer n,k
      double precision x(n,k),y(n),d(k),r(k),beta(k),x2inv(k,k)
      logical inv
C
      double precision delta,sum
C
      do 30 j=1,k
         sum=0d0
         do 10 i=j,n
            sum=sum+x(i,j)*y(i)
 10      continue
         delta=sum/r(j)
         do 20 i=j,n
            y(i)=y(i)-delta*x(i,j)
 20      continue
 30   continue
C
      call qrsolv(x,y,n,k,d,beta)
      if(.not.inv) return
      do 60 j=1,k
         do 40 i=1,k
            y(i)=0d0
 40      continue
         y(j)=1d0
         call rsolv(x,y(1:k),n,k,d,r)
         do 50 i=1,k
           x2inv(i,j)=r(i)
 50      continue 
 60   continue
      do 80 j=1,k
         d(j)=0d0
         do 70 i=j,k
            d(j)=d(j)+x2inv(j,i)**2
 70      continue
 80   continue
      return
      end
C
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine qrdecom(x,m,n,d,r,sing)
      integer m,n
      double precision x(m,n),d(n),r(n)
      logical sing
C
      double precision beta,scl,sigma,sum
C
C
      sing=.false.
      do 80 j=1,n
         scl=0d0
         do 10 i=j,m
            scl=dmax1(scl,dabs(x(i,j)))
 10      continue
         if(scl.eq.0d0) then
            sing=.true.
            return
         endif
         do 20 i=j,m
            x(i,j)=x(i,j)/scl
 20      continue
         sum=0d0
         do 30 i=j,m
            sum=sum+x(i,j)**2
 30      continue
         sigma=dsign(dsqrt(sum),x(j,j))
         x(j,j)=x(j,j)+sigma
         r(j)=sigma*x(j,j)
         d(j)=-scl*sigma
         do 70 jj=j+1,n
            sum=0d0
            do 40 k=j,m
               sum=sum+x(k,jj)*x(k,j)
 40         continue
            beta=sum/r(j)
            do 60 k=j,m
               x(k,jj)=x(k,jj)-beta*x(k,j)
 60         continue
 70      continue
 80   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
C
      subroutine qrsolv(x,y,n,k,d,beta)
      integer n,k
      double precision x(n,k),y(n),d(k),beta(k)
C
      double precision sum
C
      beta(k)=y(k)/d(k)
C
      do 20 i=k-1,1,-1
         sum=0d0
         do 10 j=i+1,k
            sum=sum+x(i,j)*beta(j)
 10      continue
         beta(i)=(y(i)-sum)/d(i)
 20   continue
C
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
      subroutine rsolv(x,y,n,k,d,beta)
      integer n,k
      double precision x(n,k),y(k),d(k),beta(k)
C
      double precision sum
C
      return
      beta(k)=y(k)/d(k)
C
      
      do 20 i=k-1,1,-1
         sum=0d0
         do 10 j=i+1,k
            sum=sum+x(i,j)*beta(j)
 10      continue
         beta(i)=(y(i)-sum)/d(i)
 20   continue
C
      return
      end
C
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
      subroutine add2(a,k)
      integer k
      integer a(k)
C
      integer is
C
C
      is=0
      do 10 i=1,k
         is=is+a(i)
 10   continue
      if(is.eq.k) then
         do 20 i=1,k
            a(i)=0
 20      continue
         return
      endif
C
      do 40 i=1,k
         if(a(i).eq.0) then
            a(i)=1
            if(i.gt.1) then
               do 30 j=1,i-1
                  a(j)=0
 30            continue
            endif
            return
         endif
 40   continue
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      double precision function betai(x,a,b)
      double precision x,a,b
C
      double precision betacf, gammln
      double precision bt
C
C
C
      if(x.eq.0d0.or.x.eq.1d0) then
         bt=0d0
      else
         bt=dexp(gammln(a+b)-gammln(a)-gammln(b)+a*dlog(x)+b*dlog(1d0-x)
     $        )
      endif
      if(x.le.(a+1d0)/(a+b+2d0)) then
         betai=bt*betacf(a,b,x)/a
         return
      else
         betai=1d0-bt*betacf(b,a,1d0-x)/b
         return
      endif
C     
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      double precision function betacf(a,b,x)
      double precision a,b,x
C
      double precision eps,fpmin
      integer maxit
      parameter(maxit=100,eps=4d-10,fpmin=1d-20)
C
      double precision aa,c,d,del,h,qab,qam,qap
      integer m2,m
C
      qab=a+b
      qap=a+1d0
      qam=a-1d0
      c=1d0
      d=1d0-qab*x/qap
      if(dabs(d).lt.fpmin) d=fpmin
      d=1d0/d
      h=d
      do 11 m=1,maxit
         m2=2*m
         aa=dble(m)*(b-dble(m))*x/((qam+dble(m2))*(a+dble(m2)))
         d=1d0+aa*d
         if(dabs(d).lt.fpmin) d=fpmin
         c=1d0+aa/c
         if(dabs(c).lt.fpmin) c=fpmin
         d=1d0/d
         h=h*d*c
         aa=-(a+dble(m))*(qab+dble(m))*x/((a+dble(m2))*(qap+dble(m2)))
         d=1d0+aa*d
         if(dabs(d).lt.fpmin)d=fpmin
         c=1d0+aa/c
         if(dabs(c).lt.fpmin) c=fpmin
         d=1d0/d
         del=d*c
         h=h*del
         if(dabs(del-1d0).lt.eps) goto 1
 11   continue
C
 1    betacf=h
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      double precision function gammln(xx)
      double precision xx
      integer j
      double precision ser,stp,tmp,x,y
      double precision cof(6)
      save cof,stp
      data cof,stp/76.18009172947146d0,-86.50532032941677d0,24
     $     .01409824083091d0,-1.231739572450155d0,0.1208650973866179d-2,
     $     -0.53952393849553d-5,2.5066282746310005d0/
      x=xx
      y=x
      tmp=x+5.5d0
      tmp=(x+0.5)*dlog(tmp)-tmp
      ser=1.000000000190015d0
      do 11 j=1,6
         y=y+1d0
         ser=ser+cof(j)/y
 11   continue
      gammln=tmp+dlog(stp*ser/x)
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine edge(edg,ne,kmax,ke,ned)
      integer ne,kmax,ned
      integer edg(ne,2),ke(kmax)
C
      integer i0,i1,i,j
C
C
      call iquicksort(edg,ne,2,1)
C
      i0=1
      i1=1
      i2=1
      i=1
      j=edg(1,1)
      ic=0
 10   continue
      if(edg(i,1).eq.j) then
         ic=ic+1
         ke(ic)=edg(i,2)
         if(i.eq.ne) goto 15
         if(i.lt.ne) then
            i=i+1
            goto 10
         endif
      endif
 15   continue
      if(ic.gt.kmax) then
         write(*,*) ic,kmax
         write(*,*) "kmax too small"
         return
      endif
      call iquicksort(ke,ic,1,1)
      edg(i2,2)=ke(1)
      edg(i2,1)=j
      do 20 ii=2,ic
         if(ke(ii).eq.ke(ii-1)) goto 20
         i2=i2+1
         edg(i2,2)=ke(ii)
         edg(i2,1)=edg(i0,1)
 20   continue
      if(i.eq.ne) then
         ned=i2
         return
      endif
      i2=i2+1
      if(i.lt.ne) then
         i0=i
         j=edg(i,1)
         ic=0
         goto 10
      endif
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine genint(x,xx,n,k,kk,ord,ind)
      integer n,k,kk,ord
      integer ind(ord)
      double precision x(n,k),xx(n,kk)
C
C
      do 10 i=1,ord
         ind(i)=1
 10   continue
C
      ic=0
      do 40 j=1,kk
         do 30 i=1,n
            xx(i,j)=1d0
            do 20 jj=1,ord
               xx(i,j)=xx(i,j)*x(i,ind(jj))
 20         continue
 30      continue
         ic=ic+1
         call inact(ind,k,ord)
 40   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine degenint(ic,m,k,ord,ind,iut)
      integer m,k,ord
      integer ind(m,ord),ic(m),iut(ord)
C
C
      do 20 j=1,m
         call degenint1(ic(j),k,ord,iut)
         do 10 i=1,ord
            ind(j,i)=iut(i)-1
 10      continue
 20   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine degenint1(ic0,k,ord,ind)
      integer ic0,k,ord
      integer ind(ord)
C
C
      do 10 i=1,ord
         ind(i)=1
 10   continue
C
      ic=0
 40   continue
      ic=ic+1
      if(ic.eq.ic0) return
      call inact(ind,k,ord)
      goto 40
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine inact(ina,k,ord)
      integer ord,k
      integer ina(ord)
C
      integer j
c
      if(ina(ord).lt.k) then
         ina(ord)=ina(ord)+1
         return
      endif
      j=ord-1
 10   continue
      if(ina(j).lt.k) then
         ina(j)=ina(j)+1
         do 20 jj=j+1,ord
            ina(jj)=ina(j)
 20      continue
         return
      elseif(j.gt.1) then
         j=j-1
         goto 10
      endif
      return
      end
C
cccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccccc
C
C
C
C
      subroutine graphst(xxx,x,n,k,y,x2,res,ia,alpha,kmax,pp,kmax1,grph
     $     ,ne,kexc,verbose,offset,nu,minss,kinc,ninc,chkoffset,mscls)
      integer n,k,kmax,kmax1,ne,ninc
      double precision xxx(n,k),x(n,k),y(n),x2(n),res(n),pp(kmax1,2)
     $     ,minss(kmax1)
      integer ia(k),grph(k*kmax1,2),kexc(k),kinc(k),mscls(kmax1)
      double precision alpha,nu
C
      logical verbose,offset,chkoffset,misclass
      integer ij,kmx,ek
C
C
      ek=k
c      verbose=.true.
      misclass=.false.
      ne=0
      do 21 j=2,k
         do 6 j1=1,k
           do 5 i1=1,n
              x(i1,j1)=xxx(i1,j1)
 5         continue
 6      continue
         do 10 i=1,n
            y(i)=x(i,j)
 10      continue
         kexc(1)=j-1
         kmx=kmax
         call fststepwise(y,x,n,k,x2,res,ia,alpha,kmx,pp,kmax1,kexc
     $        ,verbose,offset,nu,minss,kinc,ninc,ek,chkoffset,misclass
     $        ,mscls)
         if(kmx.ge.1) then
            do 15, ij=1,kmx
               ne=ne+1
               if(j-1.lt.idnint(pp(ij,1))) then
                  grph(ne,1)=j-1
                  grph(ne,2)=idnint(pp(ij,1))
               else
                  grph(ne,1)=idnint(pp(ij,1))
                  grph(ne,2)=j-1
               endif
 15         continue
         endif
 21   continue
C
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
C
      subroutine graphstst(xxx,x,n,k,y,x2,res,ia,alpha,kmax,pp,kmax1
     $     ,grph,ne,kexc,nedge,verbose,offset,nu,minss,kinc,ninc
     $     ,chkoffset,mscls)
      integer n,k,kmax,kmax1,ne,nedge,ninc
      double precision x(n,k),y(n),x2(n),res(n),pp(kmax1,2),xxx(n,k)
     $     ,minss(kmax1)
      integer ia(k+1),grph(nedge,2),kexc(k+1),kinc(k+1),mscls(kmax1)
      double precision alpha,nu
      logical verbose,offset,chkoffset,misclass
C
      integer ij,kmx,ist,ek
C
C
      misclass=.false.
      ek=k
      ne=0
      do 21,j=2,k

         do 10 i=1,n
            y(i)=xxx(i,j)
 10      continue
         do 11 iz=1,k
            kexc(iz)=0
 11      continue
         ist=1
         kexc(ist)=j-1
c
 12      continue
         do 6 j1=1,k
            do 5 i1=1,n
               x(i1,j1)=xxx(i1,j1)
 5          continue
 6       continue
         kmx=kmax
         call fststepwise(y,x,n,k,x2,res,ia,alpha,kmx,pp,kmax1,kexc
     $        ,verbose,offset,nu,minss,kinc,ninc,ek,chkoffset,misclass
     $        ,mscls)
      if(kmx.ge.1) then
         do 15, ij=1,kmx
            ne=ne+1
            ist=ist+1
            if(ne.gt.nedge) then
               write(*,*) ne, nedge
               write(*,*) "graph too large"
               return
            endif
            kexc(ist)=idnint(pp(ij,1))
            if(j-1.lt.idnint(pp(ij,1))) then
               grph(ne,1)=j-1
               grph(ne,2)=idnint(pp(ij,1))
            else
               grph(ne,1)=idnint(pp(ij,1))
               grph(ne,2)=j-1
            endif
 15      continue
         goto 12
      endif
 21   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      SUBROUTINE QUICKSORT(A,N,SPALTE,INDEX)
C       Sortiert wird die Matrix A zeilenweise nach den Elementen der
C       Index-Spalte
      INTEGER N,T,NUK(17),NOK(17),SPALTE,INDEX
      DOUBLE PRECISION A(N,SPALTE)
      T=0
      NU=1
      NO=N
      K=0
1     IF (NU.LT.NO) THEN
            CALL TEILE(A,NU,NO,K,N,SPALTE,INDEX)
            T=T+1
            IF (K-NU.LT.NO-K) THEN
                NUK(T)=K+1
                NOK(T)=NO
                NO=K-1
            ELSE
                NUK(T)=NU
                NOK(T)=K-1
                NU=K+1
            ENDIF
            GOTO 1
      ENDIF
      IF (T.GT.0) THEN
            NU=NUK(T)
            NO=NOK(T)
            T=T-1
            GOTO 1
      ENDIF
      END
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      SUBROUTINE TEILE(A,NU,NO,K,N,SPALTE,INDEX)
      INTEGER SPALTE
      DOUBLE PRECISION A(N,SPALTE)
      DOUBLE PRECISION H, HA(50)
      DO 5 K=1,SPALTE
5     HA(K)=A(NU,K)
      H=A(NU,INDEX)
      NUH=NU+1
      NOH=NO
10    DO 20 K=NOH,NUH,-1
      IF (A(K,INDEX).LT.H) THEN
        DO 15 J=1,SPALTE
15      A(NUH-1,J)=A(K,J)
        NOH=K-1
        GOTO 30
      ENDIF
20    CONTINUE
      DO 25 I=1,SPALTE
25    A(K,I)=HA(I)
      RETURN
30    DO 40 K=NUH,NOH
      IF (A(K,INDEX).GT.H) THEN
        DO 35 J=1,SPALTE
35      A(NOH+1,J)=A(K,J)
        NUH=K+1
        GOTO 10
      ENDIF
40    CONTINUE
      DO 45 I=1,SPALTE
45    A(K,I)=HA(I)
      END
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      SUBROUTINE IQUICKSORT(A,N,SPALTE,INDEX)
C       Sortiert wird die Matrix A zeilenweise nach den Elementen der
C       Index-Spalte
      INTEGER N,T,NUK(17),NOK(17),SPALTE,INDEX
      INTEGER  A(N,SPALTE)
      T=0
      NU=1
      NO=N
      K=0
1     IF (NU.LT.NO) THEN
            CALL ITEILE(A,NU,NO,K,N,SPALTE,INDEX)
            T=T+1
            IF (K-NU.LT.NO-K) THEN
                NUK(T)=K+1
                NOK(T)=NO
                NO=K-1
            ELSE
                NUK(T)=NU
                NOK(T)=K-1
                NU=K+1
            ENDIF
            GOTO 1
      ENDIF
      IF (T.GT.0) THEN
            NU=NUK(T)
            NO=NOK(T)
            T=T-1
            GOTO 1
      ENDIF
      END
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      SUBROUTINE ITEILE(A,NU,NO,K,N,SPALTE,INDEX)
      INTEGER SPALTE
      INTEGER A(N,SPALTE)
      INTEGER H, HA(50)
C      
C
      DO 5 K=1,SPALTE
5     HA(K)=A(NU,K)
      H=A(NU,INDEX)
      NUH=NU+1
      NOH=NO
10    DO 20 K=NOH,NUH,-1
      IF (A(K,INDEX).LT.H) THEN
        DO 15 J=1,SPALTE
15      A(NUH-1,J)=A(K,J)
        NOH=K-1
        GOTO 30
      ENDIF
20    CONTINUE
      DO 25 I=1,SPALTE
25    A(K,I)=HA(I)
      RETURN
30    DO 40 K=NUH,NOH
      IF (A(K,INDEX).GT.H) THEN
        DO 35 J=1,SPALTE
35      A(NOH+1,J)=A(K,J)
        NUH=K+1
        GOTO 10
      ENDIF
40    CONTINUE
      DO 45 I=1,SPALTE
45    A(K,I)=HA(I)
      END
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      double precision function psih1(x,cn)
      double precision x,cn
C
c      double precision u
C
c      if(dabs(cn*x).ge.1.5d1) then
c         psih1=0d0
c      else
c         u=dexp(cn*x)
c         psih1=2d0*cn*u/(1d0+u)**2
c      endif
      if(dabs(x).le.cn) then
         psih1=1d0
      else
         psih1=0d0
      endif
      return
      end
C
C
C
C
      double precision function psih(x,cn)
      double precision x,cn
C
      double precision dsign
c      double precision u
C
c      if(dabs(cn*x).le.1.5d1) then
c         u=dexp(cn*x)
c         psih=(u-1d0)/(u+1d0)
c      else
c        psih=dsign(1d0,x)
c      endif
      if(dabs(x).le.cn) then
         psih=x
      else
         psih=cn*dsign(1d0,x)
      endif
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
      subroutine orthrobreg(y,x,yy,res,n,ks,beta,beta0,cn,sig,ssrho)
      integer n,ks
      double precision y(n),x(n,ks),yy(n),res(n),beta(ks),beta0(ks)
      double precision cn,sig,ssrho(3)
      double precision sr1,sr2,ss,syx
      double precision rhoh,psih,psih1
      integer ic
C
C
C
      do 1 i=1,n
         res(i)=y(i)
 1    continue
      sr1=1d10
      ic=0
 100  continue
      ic=ic+1
      do 2 i=1,n
         yy(i)=psih(res(i)/sig,cn)*sig
  2    continue
       do 20 j=1,ks
          syx=0d0
          do 10 i=1,n
             syx=syx+yy(i)*x(i,j)
 10       continue
          beta0(j)=syx/dble(n)
 20    continue
      do 35 j=1,ks
         beta(j)=beta(j)+1.75d0*beta0(j)
 35   continue
      sr2=0d0
      do 50 i=1,n
         ss=0d0
         do 40 j=1,ks
            ss=ss+x(i,j)*beta(j)
 40      continue
         res(i)=y(i)-ss
         sr2=sr2+rhoh(res(i)/sig,cn)
 50   continue
      if(sr1-sr2.gt.1d-3*sr2) then
         sr1=sr2
         goto 100
      endif
      ssrho(1)=0d0
      ssrho(2)=0d0
      ssrho(3)=0d0
      do 60 i=1,n
         ssrho(1)=ssrho(1)+rhoh(res(i)/sig,cn)
         ssrho(2)=ssrho(2)+psih(res(i)/sig,cn)**2
         ssrho(3)=ssrho(3)+psih1(res(i)/sig,cn)
 60   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      double precision function rhoh(x,cn)
      double precision x,cn
C
C
c      if(dabs(cn*x).ge.15d1) then
c         rhoh=dabs(x)
c      else
c        rhoh=2d0*dlog(0.5d0+0.5d0*dexp(cn*x))/cn-x
c      endif
      if(dabs(x).le.cn) then
         rhoh=0.5d0*x**2
      else
         rhoh=cn*dabs(x)-0.5d0*cn**2
      endif
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
C
      subroutine lmmdch(y,x,n,k,xx,xxx,y1,y2,d,r,beta,xinv,ia,intercept
     $     ,intcheck,ss,nv,ssr,p0)
      integer n,k
      double precision y(n),x(n,k),xx(n*k),xxx(n*k),y1(n),y2(n) ,d(k)
     $     ,r(k),beta(k),xinv(k**2),ss(2**k),ssr(2**k)
      double precision p0
      integer ia(k),nv(2**k,2)
      logical intercept,intcheck
C
      double precision ss0,ss1,pval,util1,util2
      double precision betai
      integer id,ic,ks,ns,np,ni
      logical inv
C
      inv=.false.
      id=1
      ss(1)=0d0
      do 300 i=1,n
         ss(1)=ss(1)+y(i)**2
 300  continue
C
C
      ni=0
      do 40 iv=1,2**k
         ssr(iv)=0d0
         call decode(iv-1,k,ia)
         ks=0
         do 20 i=1,k
            ks=ks+ia(i)
 20      continue
         call xsubset1(x,xx,n,k,ks,ia,id)
         call lsq(xx,y,xxx,y1,n,ks,d,r,beta,xinv,y2,inv)
         ss(iv)=0d0
         do 30 i=1,n
            ss(iv)=ss(iv)+y2(i)**2
 30      continue
 40   continue
C
      ic=0
      do 80 iv =1,2**k
         call decode(iv-1,k,ia)
         ks=0
         do 45 i=1,k
            ks=ks+ia(i)
 45      continue
         np=0
         do 70 is=1,k
            if(ia(is).eq.1) then
               ia(is)=0
               ns=0
               do 50 iu=1,k
                  ns=ns+ia(iu)*2**(iu-1)
 50            continue
               ia(is)=1
               ns=ns+1
               ss1=ss(iv)
               ss0=ss(ns)
c               write(*,*) ss1,ss0
               util1=1d0-ss1/ss0
               if(intercept) then
                  util2=dble(n-ks-1)/2d0
               else
                  util2=dble(n-ks)/2d0   
               endif   
               pval=1d0-betai(util1,0.5d0,util2)
               if(pval.gt.p0) goto 80
               np=np+1
            endif
 70      continue
           ni=ni+1
           nv(ni,1)=iv-1
           nv(ni,2)=np
           ssr(ni)=ss(iv)
 80      continue
         return
C
      end
C
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine decode(j,k,set)
      integer j,k
      integer set(k)

      jj=j
      do 10 i=1,k
         set(i)=0
 10   continue
      do 20 i =k-1,0,-1
         if(jj.ge.2**i) then
            set(i+1)=1
            jj=jj-2**i
         endif
 20   continue
      return
      end
C
C
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
      subroutine lsq(x,y,xx,yy,n,k,d,r,beta,x2inv,res,inv)
      integer n,k
      double precision x(n,k),y(n),xx(n,k),yy(n),d(k),r(k),beta(k)
     $     ,x2inv(k,k),res(n)
      logical inv
C
      double precision b
C
      do 20 i=1,n
         yy(i)=y(i)
         do 10 j=1,k
            xx(i,j)=x(i,j)
 10      continue
 20   continue
C
      call qrdecom(xx,n,k,d,r,inv)
      if(inv) then 
         write(*,*) 'singular matrix'
         return
      endif
      call  lsqqr(xx,yy,n,k,d,r,beta,x2inv,inv)
C
      do 40 i=1,n
         b=0d0
         do 30 j=1,k
            b=b+x(i,j)*beta(j)
 30      continue
         res(i)=y(i)-b
 40   continue
C
      return
      end
C
C
C
C
C
C
C
C
      subroutine xsubset(x,xx,n,k,ks,ia,inds,ki)
      integer n,k,ks
      double precision x(n,k),xx(n,ks)
      integer ia(k),inds(ki)
C
      integer ic
C
      ic=0
      do 20 j=1,k
         if(ia(j).eq.1) then
            ic=ic+1
            inds(ic)=j
             do 10 i=1,n
               xx(i,ic)=x(i,j)
 10         continue
         endif
 20   continue
      end
C
C
C
C
C
      subroutine oxsubset(x,xx,x1,n,k,ks,ia,inds,ki)
      integer n,k,ks
      double precision x(n,k),xx(n,ks),x1(n)
      integer ia(k),inds(ki)
C
      integer ic
C
      ic=0
      do 20 j=1,k
         if(ia(j).eq.1) then
            ic=ic+1
            inds(ic)=j
            do 10 i=1,n
               xx(i,ic)=x(i,j)
 10         continue
         endif
 20   continue
      do 30 i=1,n
         xx(i,ks)=x1(i)
 30   continue
      return
      end
C
C
C
C
      subroutine xsubset1(x,xx,n,k,ks,ia,id)
      integer n,k,ks
      double precision x(n,k),xx(n,ks)
      integer ia(k)
C
      integer ic
C
      ic=0
      do 20 j=1,k
         if(ia(j).eq.id) then
            ic=ic+1
            do 10 i=1,n
               xx(i,ic)=x(i,j)
 10         continue
         endif
 20   continue
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
C
      subroutine lkllog(y,x,n,k,coef0,coef1,deriv1,deriv2,eps,u,v,ut1
     $     ,ut2,ss1,p,di)
      integer n,k
      double precision x(n,k),u(k,k),v(k,k),deriv2(k,k),y(n)
     $     ,p(n),di(n)
      double precision coef0(k),coef1(k),deriv1(k)
      double precision ut1(k),ut2(k)
      double precision eps,ss1
C
      double precision nderiv,cf,a,fc,ss1mn,tol,sc
      integer itmax
      logical cnvg
C
      cnvg=.true.
      itmax=3
      tol=1d-6
      fc=1d0
      ss1mn=1d10
 10   continue
      cnvg=.true.
C
      call drvtvkl1(y,x,n,k,coef0,deriv1,nderiv)
      call drvtvkl2(x,n,k,coef0,deriv2)
      call svd(deriv2,u,v,k,k,ut1,.true.,.true.,ut2,cnvg)
      if(.not.cnvg) then
         call minkllog(y,x,p,di,n,k,coef0,ut1,ss1,tol,itmax)
         if(ss1.lt.1d-10) goto 700
         if(ss1.lt.ss1mn-eps) then
            ss1mn=ss1
            goto 10
         else
            goto 700
         endif
      endif
      call inv(u,v,ut1,k,deriv2)
      do 300 i=1,k 
         cf=0d0
         do 200 j=1,k
            cf=cf-fc*deriv2(i,j)*deriv1(j)
 200     continue
         coef1(i)=coef0(i)+cf
 300  continue
      call skulleib(y,x,n,k,coef1,ss1)
      if(ss1.lt.1d-10)  goto 700
      if(nderiv.lt.1d-10) goto 700
      if(ss1.lt.ss1mn-eps) then
         ss1mn=ss1
         do 310 i=1,k
            coef0(i)=coef1(i)
 310     continue
         goto 10
      else
         call minkllog(y,x,p,di,n,k,coef1,ut1,ss1,tol,itmax)
         if(ss1.lt.ss1mn-eps) then
            ss1mn=ss1
             goto 10
         else
            goto 700
         endif
      endif
C
 700  continue
c      if(ss1.lt.1d-15) then
c         do 49 i=1,n
c            p(i)=y(i)
c 49      continue
c         return
c      endif
c      ss1=0d0
      do 60 i=1,n
         sc=0d0
         do 50 j=1,k
            sc=sc+x(i,j)*coef0(j)
 50      continue
         if(dabs(sc).lt.1d15) then
            a=dexp(sc)
            p(i)=a/(1d0+a)
         elseif(sc.ge.1d15) then
            p(i)=1d0
         else
            p(i)=0d0
         endif
 60   continue
      ss1=dmin1(ss1,ss1mn)
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine lkllog1d(y,p,x,n,b,ss1mn,eps)
      integer n
      double precision y(n),p(n),x(n)
       double precision eps,ss1mn,b
C
      double precision a,b1,di1,di2,ss1,pp
C
      ss1mn=0d0
      do 1 i=1,n
         pp=p(i)/(1d0-p(i))
         ss1mn=ss1mn-y(i)*(dlog(pp)+x(i)*b)+dlog(1d0+pp*dexp(x(i)*b)
     $        )
 1    continue
      if(ss1mn.lt.1d-10) return
c     call minkllog1d(y,x,p,di,n,k,coef0,ut1,ss1mn,tol,itmax)
 5    continue
      di1=0d0
      di2=0d0
      do 10 i=1,n
         pp=p(i)/(1d0-p(i))
         a=pp*exp(x(i)*b)
         di1=di1-y(i)*x(i)+x(i)*a/(1d0+a)
         di2=di2+x(i)**2*a/(1d0+a)**2
 10   continue
C
      b1=b-di1/di2
      ss1=0d0
      do 20 i=1,n
         pp=p(i)/(1d0-p(i))
         ss1=ss1-y(i)*(dlog(pp)+x(i)*b1)+dlog(1d0+pp*dexp(x(i)*b1))
 20   continue
      if(ss1.lt.ss1mn-eps) then
         b=b1
         ss1mn=ss1
         goto 5
      endif
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C     logistic KL derivative
C
      subroutine drvtvkl2(x,n,k,coef,deriv)
      integer n,k
      double precision x(n,k),coef(k),deriv(k,k)
C
C
      double precision a,p0,sc
C
      do 20 j=1,k
         do 10 i=1,k
            deriv(i,j)=0d0
 10      continue
 20   continue
C
      do 60 ll=1,n
         sc=0d0
         do 30 j=1,k
            sc=sc+x(ll,j)*coef(j)
 30      continue
         if(dabs(sc).lt.15d0) then
            a=dexp(sc)
            p0=a/(1d0+a)
            do 50 i=1,k
               do 40 j=1,k
                  deriv(i,j)=deriv(i,j)+x(ll,i)*x(ll,j)*p0*(1d0-p0)
 40            continue
 50         continue
         endif
 60   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C     logistic KL derivative
C
      subroutine drvtvkl1(y,x,n,k,coef,deriv,nderiv)
      integer n,k
      double precision y(n),x(n,k),coef(k),deriv(k)
      double precision nderiv
C
C
      double precision a,p,ss
C
      do 10 j=1,k
         deriv(j)=0d0
 10   continue
C
      do 40 i=1,n
         ss=0d0
         do 20 j=1,k
            ss=ss+x(i,j)*coef(j)
 20      continue
         do 30 j=1,k
            if(dabs(ss).lt.15d0) then
               a=dexp(ss)
               p=a/(1d0+a)
               deriv(j)=deriv(j)-(y(i)-p)*x(i,j)
            endif
 30      continue
 40   continue
      nderiv=0d0
      do 50 i=1,k
         nderiv=nderiv+deriv(i)**2
 50   continue
      nderiv=dsqrt(nderiv)
      return
      end
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine skulleib(y,x,n,k,coef,skl)
      integer n,k
      double precision y(n),x(n,k),coef(k)
      double precision skl
C
      double precision a,p,sc
C
      skl=0d0
      do 20 i=1,n
         sc=0d0
         do 10 j=1,k
            sc=sc+x(i,j)*coef(j)
  10      continue
          if(dabs(sc).le.15d0) then
             a=dexp(sc)
             p=a/(1d0+a)
             skl=skl-y(i)*dlog(p)-(1d0-y(i))*dlog(1d0-p)
          endif
          if(sc.lt.-15d0.and.y(i).eq.1) then
             skl=1d20
             return
          endif
          if(sc.gt.15d0.and.y(i).eq.0) then
             skl=1d20
             return
          endif
 20   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine minlogitkl(y,x,n,a,b,ss)
      integer n
      double precision y(n),x(n),a(n)
      double precision b,ss
C
      double precision b0,b1,ss0,ss1,d1,d2,dab,cf
C
C
C
      cf=1d0
      ss1mn=1d10
      ss0=0d0
      do 10 i=1,n
         ss0=ss0-a(i)*y(i)+dlog(1d0+dexp(a(i)))
 10   continue
      b0=0d0
 20   continue
      if(cf.lt.1d-1) then
         b=b1
         ss=ss1
         return
      endif
      d1=0d0
      d2=0d0
      do 30 i=1,n
         dab=dexp(a(i)+b0*x(i))
         d1=d1-y(i)*x(i)+x(i)*dab/(1d0+dab)
         d2=d2+x(i)**2*dab/(1d0+dab)**2
 30   continue
      b1=b0-cf*d1/d2
      ss1=0d0
      do 40 i=1,n
         ss1=ss1-y(i)*(a(i)+b1*x(i))+dlog(1d0+dexp(a(i)+b1*x(i)))
 40   continue
C
      if(ss1.lt.ss0-1d-1)then
         b0=b1
         ss0=ss1
         goto 20
      else
         cf=0.5d0*cf
         b0=0d0
         goto 20
      endif
      b=b1
      ss=ss1
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C    
      subroutine minkllog(y,xx,x,d,n,k,beta,db,fmin,tol,itmax)
      integer n,k,itmax
      double precision y(n),xx(n,k),x(n),d(n),beta(k),db(k)
      double precision fmin,tol

      double precision a,bt
      integer it
C
C
      it=0
 5    continue
      it=it+1
C
      do 20 i=1,n
         x(i)=0d0
         do 10 j=1,k
            x(i)=x(i)+xx(i,j)*beta(j)
 10      continue
 20   continue
C 
      do 40 j=1,k
         db(j)=0d0
         do 30 i=1,n
            if(dabs(x(i)).lt.15d0) then
               a=dexp(x(i))
               a=1d0/(1d0+a)
            elseif(x(i).ge.15d0) then
               a=0d0
            else
               a=1d0
            endif
            db(j)=db(j)+xx(i,j)*(-y(i)+a)
 30      continue
 40   continue
C
      do 60 i=1,n
         d(i)=0d0
         do 50 j=1,k
            d(i)=d(i)+xx(i,j)*db(j)
 50      continue
 60   continue
C
      call minkllog1d(y,x,d,n,fmin,bt,tol,itmax)
      do 70 j=1,k
         beta(j)=beta(j)+bt*db(j)
 70   continue

      if(fmin.lt.1d-10) return
      if(it.eq.itmax) return
      goto 5
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
C
      subroutine minkllog1d(y,xx,drv,n,fmin,x,tol,itmax)
      integer n,itmax
      double precision y(n),xx(n),drv(n)
      double precision fmin,x,tol
C
      double precision zeps
      double precision a,b,ax,bx,cx,fa,fc,v,w,xm,tol1,tol2,e,d1,fx,fv
     $     ,fw,dx,dv,dw,u1,u2,olde,u,d2,du,d,fu,ndrv
      double precision kllog,kllog1
      logical ok1,ok2
C
      zeps=1d-10
C
      ndrv=0d0
      do 5 i=1,n
         ndrv=ndrv+dabs(drv(i))
 5    continue
      bx=0d0
      fx=kllog(y,xx,drv,n,bx)
      ax=1d0/ndrv
 10   continue
      fa=kllog(y,xx,drv,n,ax)
      if(fa.lt.1d-10) then
         x=ax
         fmin=fa
         return
      endif
      if(fa.lt.fx) then
         ax=2d0*ax
         goto 10
      endif
      cx=-1d0/ndrv
 20   continue
      fc=kllog(y,xx,drv,n,cx)
      if(fc.lt.1d-10) then
         x=cx
         fmin=fc
         return
      endif
      if(fc.lt.fx) then
         cx=2d0*cx
         goto 20
      endif
      a=dmin1(ax,cx)
      b=dmax1(ax,cx)
C
      v=bx
      w=v
      x=v
      e=0d0
      fx=kllog(y,xx,drv,n,x)
      fv=fx
      fw=fx
      dx=kllog1(y,xx,drv,n,x)
      dv=dx
      dw=dx
      do 50 it=1,itmax
         xm=0.5d0*(a+b)
         tol1=tol*dabs(x)+zeps
         tol2=2d0*tol1
         if(dabs(x-xm).le.(tol2-0.5d0*(b-a))) goto 60
         if(dabs(e).gt.tol1) then
            d1=2d0*(b-a)
            d2=d1
            if(dw.ne.dx) d1=(w-x)*dx/(dx-dw)
            if(dv.ne.dx) d2=(v-x)*dx/(dx-dv)
            u1=x+d1
            u2=x+d2
            ok1=.false.
            if((a-u1)*(u1-b).gt.0d0.and.dx*d1.le.0d0) ok1=.true.
            ok2=.false.
            if((a-u2)*(u2-b).gt.0d0.and.dx*d2.le.0d0) ok2=.true.
            if(.not.(ok1.or.ok2)) then
               goto 30
            elseif(ok1.and.ok2) then
               if(dabs(d1).lt.dabs(d2)) then
                  d=d1
               else
                  d=d2
               endif
            elseif(ok1) then
               d=d1
            else
               d=d2
            endif
            olde=e
            e=d
            if(dabs(d).gt.dabs(0.5d0*olde)) goto 30
            u=x+d
            if(u-a.lt.tol2.or.b-u.lt.tol2) d=dsign(tol1,xm-x)
            goto 40
         endif
 30      if(dx.ge.0d0) then
            e=a-x
         else
            e=b-x
         endif
         d=0.5d0*e
 40      if(dabs(d).ge.tol1) then
            u=x+d
            fu=kllog(y,xx,drv,n,u)
         else
            u=x+dsign(tol1,d)
            fu=kllog(y,xx,drv,n,u)
            if(fu.gt.fx) goto 60
         endif
         du=kllog1(y,xx,drv,n,u)
         if(fu.lt.fx) then
            if(u.gt.x) then
               a=x
            else
               b=x
            endif
            v=w
            fv=fw
            dv=dw
            w=x
            fw=fx
            dw=dx
            x=u
            fx=fu
            dx=du
         else
            if(u.lt.x)  then
               a=u
            else
               b=u
            endif
            if(fu.lt.fw.or.w.eq.x) then
               v=w
               fv=fw
               dv=dw
               w=u
               fw=fu
               dw=du
            elseif(fu.le.fv.or.v.eq.x.or.v.eq.w) then
               v=u
               fv=fu
               dv=du
            endif
         endif
 50   continue
 60   fmin=fx
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
C
      double precision function kllog(y,x,d,n,b)
      integer n
      double precision y(n),x(n),d(n),b
C
      double precision a,p,sc,skl
C
      skl=0d0
      do 10 i=1,n
         sc=x(i)+d(i)*b
         if(dabs(sc).le.15d0) then
            a=dexp(sc)
            p=a/(1d0+a)
            skl=skl-y(i)*dlog(p)-(1d0-y(i))*dlog(1d0-p)
         endif
         if(sc.lt.-15d0.and.y(i).eq.1d0) then
            skl=1d20
            goto 20
         endif
         if(sc.gt.15d0.and.y(i).eq.0d0) then
            skl=1d20
            goto 20
         endif
 10   continue
C
 20   kllog=skl
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      double precision function kllog1(y,x,drv,n,b)
      integer n
      double precision y(n),x(n),drv(n)
      double precision b
C
      double precision v,VV
C
      v=0d0
      do 10 i=1,n
         vv=dexp(x(i)+b*drv(i))
         v=v+drv(i)*(y(i)-vv/(1d0+vv))
 10   continue
      kllog1=-v
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C     WITHU,WITHV geben an, ob U bzw. V benoetigt werden und daher festgehalten
C     werden muesssen. A,U und V koennen uebereinstimmen, dann geht
C     allerdings der Inhalt von A verloren (wegen U). Nicht moeglich ist
C      die Kombination  A=U=V und WITHU=WITHV=.TRUE. .
C     Als Unterprogramme werden die Routinen INPRO1 und INPRO2 gebraucht, die
C     auf einem gesonderten File eingerichtet werden.

C
      SUBROUTINE SVD(A,U,V,ZEILE,SPALTE,Q,WITHU,WITHV,E,CONVERGE)
      INTEGER ZEILE,SPALTE
      DOUBLE PRECISION A(ZEILE,SPALTE),U(ZEILE,SPALTE),V(SPALTE,SPALTE),
     * Q(SPALTE), E(SPALTE)
      DOUBLE PRECISION  INPRO1,INPRO2
      LOGICAL WITHU,WITHV,CONVERGE
      DOUBLE PRECISION EPS,TOL,C,G,X,S,F,H,Y,Z
      INTEGER I,L,L1
C
C
      CONVERGE=.TRUE.
      EPS=1D-6
      TOL=1D-15
      DO 10 I=1,ZEILE
         DO 10 J=1,SPALTE
 10         U(I,J)=A(I,J)
C     Umformung auf Bidiagonalgestalt
            G=0D0
            X=0D0
      DO 100 I=1,SPALTE
        E(I)=G
        L=I+1
        S=INPRO1(U(1,I),U(1,I),ZEILE,I)
        IF (S.LT.TOL) THEN
                G=0D0
        ELSE
            F=U(I,I)
            IF  (F.LT.0D0) THEN
                G=DSQRT(S)
            ELSE
                G=-DSQRT(S)
            ENDIF
            H=F*G-S
            U(I,I)=F-G
        DO 20 J=L,SPALTE
            F=INPRO1(U(1,I),U(1,J),ZEILE,I)/H
            DO 20 K=I,ZEILE
20          U(K,J)=U(K,J)+F*U(K,I)
        ENDIF
        Q(I)=G
        S=0D0
        DO 30 J=L,SPALTE
30      S=S+U(I,J)**2
        IF (S.LT.TOL) THEN
            G=0D0
        ELSE
            F=U(I,I+1)
            IF (F.LT.0D0) THEN
                G=DSQRT(S)
            ELSE
                G=-DSQRT(S)
            ENDIF
            H=F*G-S
            U(I,I+1)=F-G
            DO 40 J=L,SPALTE
40          E(J)=U(I,J)/H
            DO 60 J=L,ZEILE
            S=0D0
              DO 50 K=L,SPALTE
50            S=S+U(J,K)*U(I,K)
              DO 60 K=L,SPALTE
60            U(J,K)=U(J,K)+S*E(K)
        ENDIF
        Y=DABS(Q(I))+DABS(E(I))
        IF (Y.GT.X) X=Y
100   CONTINUE
C

C     Erfassung von V, falls gew
C
      IF (.NOT.WITHV) GOTO 150
      DO 140 I=SPALTE,1,-1
        IF (G.NE.0D0) THEN
            H=U(I,I+1)*G
            DO 110 J=L,SPALTE
110         V(J,I)=U(I,J)/H
            DO 120 J=L,SPALTE
            S=INPRO2(U,V(1,J),ZEILE,SPALTE,I,L)

             DO 120 K=L,SPALTE
120          V(K,J)=V(K,J)+S*V(K,I)
        ENDIF
        DO 130 J=L,SPALTE
        V(I,J)=0D0
130     V(J,I)=0D0
        V(I,I)=1D0
        G=E(I)
140   L=I
C
C     Erfassung von U, falls gewuenscht
C
150   CONTINUE

      IF (.NOT.WITHU) GOTO 200
      DO 190 I=SPALTE,1,-1
        L=I+1
        G=Q(I)
        DO 160 J=L,SPALTE
160     U(I,J)=0D0
        IF (G.NE.0D0) THEN
            H=U(I,I)*G
            DO 170 J=L,SPALTE
            S=0D0
              DO 165 K=L,ZEILE
165           S=S+U(K,I)*U(K,J)
            F=S/H
            DO 170 K=I,ZEILE
170         U(K,J)=U(K,J)+F*U(K,I)
            DO 175 J=I,ZEILE
175         U(J,I)=U(J,I)/G
        ELSE
            DO 180 J=I,ZEILE
180         U(J,I)=0D0
        ENDIF
190   U(I,I)=U(I,I)+1D0
C
C       DIAGONALISIERUNG
C
200   EPS=EPS*X
      DO 400 K=SPALTE,1,-1
210     DO 220 L=K,1,-1
          IF (DABS(E(L)).LT.EPS) GOTO 300
          IF(L.GE.2) THEN
             IF (DABS(Q(L-1)).LT.EPS) GOTO 230
          ENDIF
220     CONTINUE
C
        IF(L.LE.1) THEN
           CONVERGE=.FALSE.
           RETURN
        ENDIF
230     C=0D0
        S=1D0
        L1=L-1
        DO 250 I=L,K
          F=S*E(I)
          E(I)=C*E(I)
          IF (DABS(F).LT.EPS) GOTO 300
          G=Q(I)
          Q(I)=SQRT(F*F+G*G)
          H=Q(I)
          C=G/H
          S=-F/H
          IF (.NOT.WITHU) GOTO 250
            DO 240 J=1,ZEILE
            Y=U(J,L1)
            Z=U(J,I)
            U(J,L1)=Y*C+Z*S
240         U(J,I)=-Y*S+Z*C
250     CONTINUE
C
300     Z=Q(K)
c        write(*,*) L,K,SPALTE
        IF (L.EQ.K) GOTO 370
        X=Q(L)
        Y=Q(K-1)
        G=E(K-1)
        H=E(K)
        F=((Y-Z)*(Y+Z)+(G-H)*(G+H))/(2*H*Y)
        G=DSQRT(F*F+1D0)
        S=F-G
        IF (F.GE.0D0) S=F+G
        F=((X-Z)*(X+Z)+H*(Y/S-H))/X
C
        C=1D0
        S=1D0
        DO 360 I=L+1,K
          G=E(I)
          Y=Q(I)
          H=S*G
          G=C*G
          Z=DSQRT(F*F+H*H)
          E(I-1)=Z
          C=F/Z
          S=H/Z
          F=X*C+G*S
          G=-X*S+G*C
          H=Y*S
          Y=Y*C
          IF (.NOT.WITHV) GOTO 330
            DO 320 J=1,SPALTE
            X=V(J,I-1)
            Z=V(J,I)
            V(J,I-1)=X*C+Z*S
320         V(J,I)=-X*S+Z*C
330       Z=DSQRT(F*F+H*H)
          Q(I-1)=Z
          C=F/Z
          S=H/Z
          F=C*G+S*Y
          X=-S*G+C*Y
          IF (.NOT.WITHU) GOTO 360
          DO 340 J=1,ZEILE
          Y=U(J,I-1)
          Z=U(J,I)
          U(J,I-1)=Y*C+Z*S
340       U(J,I)=-Y*S+Z*C
360     CONTINUE
        E(L)=0D0
        E(K)=F
        Q(K)=X
c        write(*,*) 'here',L,K
        GOTO 210
C
C     Konvergenz
C
370     IF (Z.LT.0D0) THEN
          Q(K)=-Z
          IF (.NOT.WITHV) GOTO 400
            DO 380 J=1,SPALTE
380         V(J,K)=-V(J,K)
        ENDIF
400   CONTINUE
      
      END
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
c
c
C     Zwei Funktionen zur Berechnung des inneren Produktes, einmal von Spalte
C     mit Spalte, zum anderen von Zeile mit Spalte
      DOUBLE PRECISION FUNCTION INPRO1(A,B,ZEILE,ANFANG)
      INTEGER ZEILE,ANFANG
      DOUBLE PRECISION A(ZEILE),B(ZEILE)
      INPRO1=0D0
      DO 10 I1=ANFANG,ZEILE
10    INPRO1=INPRO1+A(I1)*B(I1)
      END
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
      DOUBLE PRECISION	FUNCTION INPRO2(A,B,ZEILENA,SPALTENA,ZNRA,ANFANG)
      INTEGER ZEILENA,SPALTENA,ANFANG,ZNRA
      DOUBLE PRECISION A(ZEILENA,SPALTENA),B(SPALTENA)
C
      INPRO2=0D0
      DO 10 I1=ANFANG,SPALTENA
10    INPRO2=INPRO2+A(ZNRA,I1)*B(I1)
      END
C
      DOUBLE PRECISION FUNCTION SGN(A)
      DOUBLE PRECISION A
C     Berechnung des Signums
      IF (A.EQ.0D0) THEN
         SGN=0D0
         RETURN
      ENDIF
      SGN=A/DABS(A)
      END
C
      SUBROUTINE ITAUSCH(A,B)
      INTEGER A,B,C
      C=A
      A=B
      B=C
      END
C
      SUBROUTINE  TAUSCH(A,B)
      DOUBLE PRECISION A,B,C
      C=A
      A=B
      B=C
      END
C
C
CCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine inv(u,v,d,k,ainv)
      integer k
      double precision u(k,k),v(k,k),ainv(k,k)
      double precision d(k)
C
C
      do 20 j=1,k
         do 10 i=1,k
            ainv(i,j)=0d0
 10      continue
 20   continue
C
      do 50 i=1,k
         do 40 j=1,k
            do 30 ll=1,k
               ainv(i,j)=ainv(i,j)+v(i,ll)*u(j,ll)/d(ll)
 30         continue
 40      continue
 50   continue
      return
      end
C
C
C
      subroutine median(x,n,k,am)
      double precision x(n,k),am(k)
      double precision am1
      double precision quant


      if (2*(n/2).eq.n) then
        n1=n/2
        do 2 i=1,k
        am(i)=quant(x(1,i),n,n1)
        am1=10.0D30
        ic=0
        do 1 j=1,n
        if (x(j,i).gt.am(i)) then
           am1=dmin1(am1,x(j,i))
           ic=ic+1
        endif
1       continue
        if (ic.eq.n1) am(i)=(am(i)+am1)/2.D0
2       continue
        return
      endif
      n1=n/2+1
      do 3 i=1,k
      am(i)=quant(x(1,i),n,n1)
3     continue
      end
c
c
c
      subroutine medqu(n,alpha,qu)

      if (n.eq.3) then
         if (alpha.eq..9) then
            qu=1.10
         elseif (alpha.eq..95) then
            qu=1.31
         elseif (alpha.eq..99) then
            cu=1.72
         endif
         return
      endif
      if (n.eq.4) then
         if (alpha.eq..9) then
            qu=0.90
         elseif (alpha.eq..95) then
            qu=1.07
         elseif (alpha.eq..99) then
            qu=1.37
         endif
         return
      endif
      if (n.eq.5) then
         if (alpha.eq..9) then
            qu=0.88
         elseif (alpha.eq..95) then
            qu=1.04
         elseif (alpha.eq..99) then
            cu=1.39
         endif
         return
      endif
      an=real(n)
      if (2*(n/2).eq.n) then
         if (alpha.eq..99) then
            qu=(1.2533*2.576/sqrt(an+1.5))*(1+0.1185/(an+10.0))
            return
         endif
         if (alpha.eq..95) then
            qu=(1.2533*1.960/sqrt(an+1.5))*(1+0.08965/an)
            return
         endif
         if (alpha.eq..90) then
            qu=(1.2533*1.645/sqrt(an+5.0))*(1-0-05848/(an+2.0))
            return
         endif
      endif
      if (alpha.eq..99) then
            qu=(1.2533*2.576/sqrt(an))*(1-0.6172/(an+20.0))
            return
      endif
      if (alpha.eq..95) then
            qu=(1.2533*1.96/sqrt(an))*(1-0.4985/(an+15.0))
            return
      endif
      if (alpha.eq..90) then
            qu=(1.2533*1.645/sqrt(an))*(1-0.4985/(an+15.0))
            return
      endif
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
      subroutine mad(x,n,k,am)
      double precision x(n,k),am(k)

      call median(x,n,k,am)
      do 2 j=1,k
      do 2 i=1,n
      x(i,j)=dabs(x(i,j)-am(j))
2     continue
      call median(x,n,k,am)
      end
c
c
c
      subroutine mad0(x,n,k,ame,am)
      double precision x(n,k),ame(k),am(k)

      do 1 j=1,k
      do 1 i=1,n
      x(i,j)=dabs(x(i,j)-ame(j))
1     continue
      call median(x,n,k,am)
      end
c
c
c
      subroutine madqu(n,alpha,cl,cu)

      if (n.eq.3) then
         if (alpha.eq..9) then
            cl=0.0289
            cu=1.204
         elseif (alpha.eq..95) then
            cl=0.0141
            cu=1.394
         elseif (alpha.eq..99) then
            cl=0.0025
            cu=1.772
         endif
         return
      endif
      if (n.eq.4) then
         if (alpha.eq..9) then
            cl=0.0114
            cu=1.021
         elseif (alpha.eq..95) then
            cl=0.079
            cu=1.142
         elseif (alpha.eq..99) then
            cl=0.034
            cu=1.394
         endif
         return
      endif
      if (n.eq.5) then
         if (alpha.eq..9) then
            cl=0.124
            cu=1.157
         elseif (alpha.eq..95) then
            cl=0.083
            cu=1.236
         elseif (alpha.eq..99) then
            cl=0.036
            cu=1.475
         endif
         return
      endif
      an=real(n)
      if (2*(n/2).eq.n) then
         if (alpha.eq..99) then
            cl=(0.6745-0.7867*2.576/sqrt(an+6.0))*(1-0.4261/an)
            cu=(0.6745+0.7867*2.576/sqrt(an+2.0))*(1+0.5976/(an+10.0))
            return
         endif
         if (alpha.eq..95) then
            cl=(0.6745-0.7867*1.960/sqrt(an+2.5))*(1-0.1646/(an+8.0))
            cu=(0.6745+0.7867*1.960/sqrt(an+3.0))*(1+0.2242/(an+10.0))
            return
         endif
         if (alpha.eq..90) then
            cl=0.6745-0.7867*1.645/sqrt(an+1.0)
            cu=0.6745+0.7867*1.645/sqrt(an+5.0)
            return
         endif
      endif
      if (alpha.eq..99) then
          cl=(0.6745-0.7867*2.576/sqrt(an+4.0))*(1+0.3373/(an-6.0))
          cu=(0.6745+0.7867*2.576/sqrt(an))*(1+0.3610/(an+3.0))
          return
      endif
      if (alpha.eq..95) then
          cl=(0.6745-0.7867*1.96/sqrt(an+2.0))*(1-0.3021/(an-3.0))
          cu=(0.6745+0.7867*1.96/sqrt(an+1.0))*(1+0.2598/(an+10.0))
          return
      endif
      if (alpha.eq..90) then
          cl=(0.6745-0.7867*1.645/sqrt(an))*(1+0.0291/(an-6.0))
          cu=(0.6745+0.7867*1.645/sqrt(an+3.0))*(1+0.2066/an)
          return
      endif
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
      double precision function quant(x,n,m)
      double precision x(n),xc(11)
      double precision a,q
      double precision quant1, quant2

      if (n.eq.3) then
         quant=quant2(x,m)
         return
      endif
      istrt=1
      nst=1
      nfn=n
1     continue
      nn=nfn-nst+1
      if (nn.lt.100) then
         k=3
      else
         k=11
      endif
      do 2 ii=1,k
      i=int(rnd1(istrt)*nn)
      xc(ii)=x(nst+i)
2     continue
      k1=k*(m-nst)/nn+1
      if (k.eq.3) then
        q=quant2(xc,k1)
      else
        q=quant1(xc,k,k1)
      endif
      nl=nst-1
      ne=0
      do 3 ii=nst,nfn
      if (x(ii).lt.q) then
         nl=nl+1
        a=x(nl)
        x(nl)=x(ii)
        x(ii)=a
        goto 3
      endif
      if (x(ii).eq.q) then
        ne=ne+1
        nl=nl+1
        a=x(nl)
        x(nl)=x(ii)
        x(ii)=a
      endif
3     continue
      if (nl-ne+1.le.m.and.m.le.nl) then
        quant=q
        return
      endif
      if (nl.lt.m) then
        nst=nl
        goto 1
      elseif (m.lt.nl-ne+1) then
        nfn=nl
        goto 1
      endif
      end
c
c
c
      double precision function quant1(x,n,m)
      double precision x(n),xc(3)
      double precision a,q
      double precision quant2

        icount=0
      istrt=1
      nst=1
      nfn=n
1     continue
         icount=icount+1
      nn=nfn-nst+1
      do 2 ii=1,3
      i=int(rnd1(istrt)*nn)
      xc(ii)=x(nst+i)
2     continue
      k1=3*(m-nst)/nn+1
      q=quant2(xc,k1)
      nl=nst-1
      ne=0
      do 3 ii=nst,nfn
      if (x(ii).lt.q) then
        nl=nl+1
        a=x(nl)
        x(nl)=x(ii)
        x(ii)=a
        goto 3
      endif
      if (x(ii).eq.q) then
        ne=ne+1
        nl=nl+1
        a=x(nl)
        x(nl)=x(ii)
        x(ii)=a
      endif
3     continue
      if (nl-ne+1.le.m.and.m.le.nl) then
        quant1=q
        return
      endif
      if (nl.lt.m) then
        nst=nl
        goto 1
      elseif (m.lt.nl-ne+1) then
        nfn=nl
        goto 1
      endif
      end
c
c
c
      double precision function quant2(x,k)
      double precision x(3)

      quant2=0d0
      if (k.eq.1) then
         quant2=dmin1(x(1),x(2),x(3))
         return
      endif
      if (k.eq.3) then
         quant2=dmax1(x(1),x(2),x(3))
         return
      endif
      if (x(1).le.x(2).and.x(2).le.x(3)) then
         quant2=x(2)
         return
      endif
      if (x(2).le.x(1).and.x(1).le.x(3)) then
         quant2=x(1)
         return
      endif
      if (x(1).le.x(3).and.x(3).le.x(2)) then
         quant2=x(3)
         return
      endif
      if (x(3).le.x(1).and.x(1).le.x(2)) then
         quant2=x(1)
         return
      endif
      if (x(3).le.x(2).and.x(2).le.x(1)) then
         quant2=x(2)
         return
      endif
      if (x(2).le.x(3).and.x(3).le.x(1)) then
         quant2=x(3)
         return
      endif
      end
c
c
c
      function rnd1(iy)
      integer iy,a,p,b15,b16,xhi,xalo,leftlo,fhi,k
      data a/16807/,b15/32768/,b16/65536/,p/2147483647/
      if(iy.gt.0) goto 10
      iy=789562
10    xhi=iy/b16
      xalo=(iy-xhi*b16)*a
      leftlo=xalo/b16
      fhi=xhi*a+leftlo
      k=fhi/b15
      iy=(((xalo-leftlo*b16)-p)+(fhi-k*b15)*b16)+k
      if(iy.lt.0) iy=iy+p
      rnd1=iy*4.6566128775e-10
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine remout1(x,x1,n)
      integer n
      double precision x(n),x1(n)
      double precision med(1),mad(1)
      integer k
C
      k=1
      do 10 i=1,n
         x1(i)=x(i)
 10   continue
      call median(x1,n,k,med(1))
      do 20 i=1,n
         x1(i)=x(i)
 20   continue
      call mad0(x1,n,k,med(1),mad(1))
      do 30 i=1,n
         if(dabs(x(i)-med(1))/mad(1).ge.5.2d0) x(i)=med(1)
 30   continue
      end
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
      subroutine remout(x,n,k,x1,x2)
      integer n,k
      double precision x(n,k),x1(n),x2(n)
C
      do 30 j=1,k
         do 10 i=1,n
            x1(i)=x(i,j)
 10      continue
         call remout1(x1,x2,n)
         do 20 i=1,n
            x(i,j)=x1(i)
 20      continue
 30   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine suit1(xx,x1,n,k,dii,lam,tau,is,j)
      integer n,k,tau,dii,j,is
      double precision xx(n,k),x1(n)
      double precision lam
       
      integer i,ii
C
      j=0
 10   continue
c      dii=tau
      if(j.eq.k) goto 40
      ii=0
 15   continue
      if(ii+tau.le.n) then
         if(j.eq.k) goto 40
         j=j+1
         call fs1(x1,n,tau,is)
         do 20 i=1,tau
            xx(ii+i,j)=x1(i)
 20      continue
         ii=ii+dii
c         write(*,*) ii,j,tau
         goto 15
      else
         ii=ii+dii
c         ttau=n-ii
c         if(ttau.ge.3) then
            if(j.eq.k) goto 40
            j=j+1
            call fs1(x1,n,tau,is)
            do 30 i=1,tau
               xx(n-tau+i,j)=x1(i)
 30      continue
c         endif
      endif
      tau=max0(nint(lam*dble(tau)),tau+1)
c      write(*,*) tau
      if(tau.lt.n-dii) goto 10
 40   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine fs1(x,n,nu,is)
      integer nu,is
      double precision x(n)
      double precision f1
C
      double precision anu
C
      anu=dble(nu)-1d0
      anu=dble(nu)
      x(1)=f1(1d0/anu,is)
      do 10 i=1,nu
         x(i)=f1(dble(i)/anu,is)
 10   continue
      x(nu)=f1(1d0-1d0/anu,is)
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C     
      double precision function f1(x,is)
      double precision x
      integer is
C
      f1=0d0
      if(is.eq.1)  f1=x**3*(1d0-x)**3
      if(is.eq.2) f1=1d0
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
      subroutine stplsqfst(y,alpha,n,kmax,xx,xxs,xxc,xs,xc,xs1,xs2,xc2
     $     ,xc1,res ,res1,resb,pp,beta ,ict,verb)
      integer n,kmax,ict
      double precision y(n),res(n),res1(n),resb(n),pp(n,2),xx(n,2*kmax+3
     $     ),beta(2*kmax+3),xs(n),xc(n),xs1(n) ,xc1(n),xxs(n),xxc(n)
     $     ,xs2(n),xc2(n)
      double precision alpha
      logical verb

      double precision pi,ss,ss0,ss1,theta(2),util1,util2,pval1,pval,nu
      
      integer i,j,jb,icount
      double precision betai
      logical sing
C
      pi=4d0*datan(1d0)
      nu=1d0
C
      ss1=0d0
      do 1 i=1,n
         xx(i,1)=1d0
         ss1=ss1+y(i)
 1    continue
      ss1=ss1/dble(n)
      ss0=0d0
      do 2 i=1,n
         res(i)=y(i)-ss1
         ss0=ss0+res(i)**2
 2    continue
C
      do 3  i=1,n
         xs1(i)=dsin(pi*dble(i)/dble(n))/dble(n)
         xs(i)=xs1(i)
         xc1(i)=dcos(pi*dble(i)/dble(n))/dble(n)
         xc(i)=xc1(i)
 3    continue

      icount=1
      ict=1
      pp(1,1)=0d0
      pp(1,2)=0d0
 15   continue
      ss1=1d10
      do 100 jj=1,n
         do 20 i=1,n
            xs2(i)=xs(i)*xc1(i)+xc(i)*xs1(i)
            xc2(i)=xc(i)*xc1(i)-xs(i)*xs1(i)
            xs(i)=xs2(i)
            xc(i)=xc2(i)
 20      continue
         if(dabs(dble(j)-pp(jj,1)).lt.0.5d0) goto 100
         call orthog(xx,n,icount,beta,xs2,sing)
         call orthog(xx,n,icount+1,beta,xc2,sing)
         call lsqorthog(res,xs2,xc2,n,theta,ss,res1)
         if(ss.lt.ss1) then
            do 25 it=1,n
               resb(it)=res1(it)
               xxs(i)=xs2(i)
               xxc(i)=xc2(i)
 25         continue
            ss1=ss
            jb=jj
         endif
 100  continue
      util2=dble(n-icount-2)/2d0
      pval1=betai(util1,0.5d0,util2)
      pval=1d0-betai(pval1,dble(n+1-icount)-nu,nu)
      if(pval.lt.alpha) then
          do 320 i=1,n
               xx(i,icount+1)=xxs(i)
               xx(i,icount+2)=xxc(i)
 320     continue
         ict=ict+1
         pp(ict,1)=dble(jb)
         pp(ict,2)=pval
         ss0=ss1
         icount=icount+2
         if(verb) write(*,'(2(1x,I5),1x,e9.3,1x,e9.3)') icount
     $        ,idnint(pp(ict,1)),pp(ict,2),ss0

         k=icount
         if(icount.ge.kmax) return
         do 50 i=1,n
            res(i)=resb(i)
 50      continue
c         write(*,'(4(1x,f7.3))') ss0,sd10,sd20,scl
c         read(*,*)
         goto 15
      else
         kmax=icount
         write(*,'(1xi5,1x,f6.3)')  jb,pval
         return
      endif
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine lsqorthog(y,x1,x2,n,theta,ss,res)
      integer n
      double precision y(n),x1(n),x2(n),theta(2),res(n)
C
      double precision ss,ssx1,ssx2,xl1,xl2
C
C     INTIAL VALUE OF theta LEAST SQUARES
C
      xl1=0d0
      ssx1=0d0
      xl2=0d0
      ssx2=0d0
      do 10 i=1,n
         ssx1=ssx1+x1(i)**2
         xl1=xl1+y(i)*x1(i)
         ssx2=ssx2+x2(i)**2
         xl2=xl2+y(i)*x2(i)
 10   continue
      theta(1)=xl1/ssx1
      theta(2)=xl2/ssx2
      ss=0d0
      do 20 i=1,n
         res(i)=y(i)-theta(1)*x1(i)-theta(2)*x2(i)
         ss=ss+res(i)**2
 20   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
C
C
C
      subroutine orthog(xx,n,k,beta,x,sing)
      integer n,k
      double precision xx(n,k),beta(k),x(n)
      logical sing
C
      double precision ss
C
      sing=.false.
      do 20 j=1,k
         beta(j)=0d0
         do 10 i=1,n
            beta(j)=beta(j)+xx(i,j)*x(i)
 10      continue
         beta(j)=beta(j)/dble(n)
 20   continue
C
      do 40 i=1,n
         ss=0d0
         do 30 j=1,k
            ss=ss+beta(j)*xx(i,j)
 30      continue
         x(i)=x(i)-ss
 40   continue
C
      ss=0d0
      do 50 i=1,n
         ss=ss+x(i)**2
 50   continue
      if(ss.lt.1d-5) then
         sing=.true.
         return
      endif
      do 60 i=1,n
         x(i)=x(i)*dsqrt(dble(n)/ss)
 60   continue
      return
      end
C
CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC
     
      


      

      

